Floccinaucinihilipilification: Semisimple extensions of the Standard Model gauge algebra

We show how one may classify all semisimple algebras containing the $\mathfrak{su}(3)\oplus \mathfrak{su}(2) \oplus \mathfrak{u}(1)$ symmetry of the Standard Model and acting on some given matter sector, enabling theories beyond the Standard Model with unification (partial or total) of symmetries (gauge or global) to be catalogued. With just a single generation of Standard Model fermions plus a singlet neutrino, the only {gauge} symmetries correspond to the well-known algebras $\mathfrak{su}(5),\mathfrak{so}(10),$ and $\mathfrak{su}(4)\oplus \mathfrak{su}(2) \oplus \mathfrak{su}(2)$, but with two or more generations a limited number of exotic symmetries mixing flavour, colour, and electroweak degrees of freedom become possible. We provide a complete catalogue in the case of 3 generations or fewer and outline how our method generalizes to cases with additional matter.

==> anc/A2_checks.h <==
 //a_1counter++;
// cout<<alg_id[0]<<" "<<a_1counter<<" "<<2*(non_one_max+1)-1<<endl;
   //if(A1s_to_add[new_A1_list][1][0]==12345678&&A1s_to_add[new_A1_list][0][0]==12345678) break;
   //we will want a weight system with the A1's,
   int ws_A1[48][48]={{0}};
   int ws_A1_max=-1;
   //we will also want to keep track of the weights.
   int weights_A1[MAXIRREP][48]={{0}};
   int weights_A1_max=-1; 
   int dim_per_weights[MAXIRREP]={0};
   //we also want to keep track of the weigths per irrep. (not unique now)
   int ws_A1_per_irrep[MAXIRREP][48][48]={{{0}}};
   int ws_A1_per_irrep_max[MAXIRREP];
   fill(ws_A1_per_irrep_max,ws_A1_per_irrep_max+MAXIRREP,-1);
   //we start by filling the irreps which do not gain an A1
   for(int ir=0; ir<MAXIRREP; ir++){
       if(new_A1_list[0][ir]==12345678) break;
       //we check which number it corresponds to 
       int uniq_id=-1;
       for(int a=0; a<MAXIRREP; a++){if(offset[a][0]+1==new_A1_list[0][ir]){uniq_id=a; break;}}
       if(uniq_id==-1){cout<<"Something is wrong with offset "<<new_A1_list[0][ir]<<endl;for(int a=0; a<24; a++){cout<<offset[a][0]+1<<", ";} cout<<endl;exit(-1);}
       //we increAsE the weights
       weights_A1_max++;
       for(int a=0; a<overall_rank; a++){weights_A1[weights_A1_max][a]=weights_per_unique[uniq_id][a]; } 
       dim_per_weights[weights_A1_max]=weights_per_unique_dim[uniq_id];
       //we increse the weight system.
       for(int w=0; w<=ws_per_uniq_irrep_max[uniq_id]; w++ ){
           ws_A1_max++;
           for(int a=0; a<overall_rank; a++) {ws_A1[ws_A1_max][a]=ws_per_uniq_irrep[uniq_id][w][a]; }
           //we also add to the ws per weight.
           ws_A1_per_irrep_max[weights_A1_max]++;
           for(int a=0; a<overall_rank; a++) {ws_A1_per_irrep[ weights_A1_max ][ ws_A1_per_irrep_max[weights_A1_max] ][ a ]=ws_per_uniq_irrep[uniq_id][w][a]; }
       }
   }
   //this ends the filling of weight systems which do not have any A1 contribution.
   int overall_rank_A1=overall_rank;
   int doubles_done[10];
   int doubles_done_max=-1;
   fill(doubles_done,doubles_done+10,-1);
   for(int next_A1_in_list=1;next_A1_in_list<MAXA1; next_A1_in_list++){
       if(new_A1_list[next_A1_in_list][0]==12345678) break;
       overall_rank_A1++;
       //we want to cycle through the entrices of this A1, to see what has it.
       for(int ir=0; ir<MAXIRREP;ir++){
           if(new_A1_list[next_A1_in_list][ir]==12345678) break;
           //if it is a negative, then we have two A1's here and
           //must account for it differently.
           if(new_A1_list[next_A1_in_list][ir]<0){
               int uniq_id=-1;
               for(int a=0; a<MAXIRREP; a++){if(-offset[a][0]>new_A1_list[next_A1_in_list][ir]&&new_A1_list[next_A1_in_list][ir]>=-offset[a][1]){uniq_id=a; break;}}
               if(uniq_id==-1){cout<<"Something is wrong with offset "<<new_A1_list[next_A1_in_list][ir]<<endl;for(int a=0; a<24; a++){cout<<offset[a][0]+1<<", ";} cout<<endl;exit(-1);}
               //we check if this pair of doubles has been done before
               bool duplicate=false;
               for(int d=0; d<=doubles_done_max;d++){if(doubles_done[d]==uniq_id){duplicate=true; break;}}

               if(duplicate) continue;

               //if it is not a duplicate we add it to our list.
               //we then want to look for our other double partner.
               int value_other=1;
               int A1_of_other=-1;
               for(int a1_other=1; a1_other<MAXA1; a1_other++){
                   if(a1_other==next_A1_in_list) continue;//don't want to get same one back.
                   for(int ir_other=0; ir_other<MAXIRREP; ir_other++){
                       if(new_A1_list[a1_other][ir_other]==12345678) break;
                       if(new_A1_list[a1_other][ir_other]>0) continue;
                       int uniq_other=-1;
                       for(int a=0; a<MAXIRREP; a++){if(-offset[a][0]>new_A1_list[a1_other][ir_other]&&new_A1_list[a1_other][ir_other]>=-offset[a][1]){uniq_other=a; break;}}
                       if(uniq_other==-1){cout<<"Something is wrong with offset "<<new_A1_list[a1_other][ir_other]<<endl;for(int a=0; a<24; a++){cout<<offset[a][0]+1<<", ";} cout<<endl;exit(-1);}
                       //we check if a_n_other is equal to a_n if it is then we are in the same position.
                       if(uniq_id==uniq_other){
                           value_other=new_A1_list[a1_other][ir_other];
                           A1_of_other=a1_other;
                           break;
                       }
                   }
                   if(A1_of_other!=-1)break;
               }
               //we check that it's patner has been found, if it hasn't we need to worry.
               if(value_other==1||A1_of_other==-1){cout<<"Something wrong finding double pair"<<endl; exit(-1);}
               //we now want to add these to our weight system.
               //we do this by hand.
               int dim1=-(new_A1_list[next_A1_in_list][ir]+offset[uniq_id][0]);
               int dim2=-(value_other+offset[uniq_id][0]);
               //making the weights.
               weights_A1_max++;
               for(int a=0; a<overall_rank; a++){weights_A1[weights_A1_max][a]=weights_per_unique[uniq_id][a]; } 
               weights_A1[weights_A1_max][overall_rank-1+next_A1_in_list]=dim1-1;
               weights_A1[weights_A1_max][overall_rank-1+A1_of_other]=dim2-1;
               dim_per_weights[weights_A1_max]=weights_per_unique_dim[uniq_id]*dim1*dim2;
               //making the weight system.
               for(int w=0; w<=ws_per_uniq_irrep_max[uniq_id]; w++ ){
                   //then by cycling through all of the A1 reps
                   //which corresponds to
                   for(short wa1=-(dim1-1); wa1<=dim1-1; wa1+=2){
                       for(short wa2=-(dim2-1); wa2<=dim2-1; wa2+=2){
                           ws_A1_max++;
                           for(int a=0; a<overall_rank; a++) {ws_A1[ws_A1_max][a]=ws_per_uniq_irrep[uniq_id][w][a]; }
                           ws_A1[ws_A1_max][overall_rank-1+next_A1_in_list]=wa1;
                           ws_A1[ws_A1_max][overall_rank-1+A1_of_other]=wa2;
                           //we also add to the ws per weight.
                           ws_A1_per_irrep_max[weights_A1_max]++;
                           for(int a=0; a<overall_rank; a++) {ws_A1_per_irrep[ weights_A1_max ][ ws_A1_per_irrep_max[weights_A1_max] ][ a ]=ws_per_uniq_irrep[uniq_id][w][a]; }
                           ws_A1_per_irrep[weights_A1_max][ws_A1_per_irrep_max[weights_A1_max]][overall_rank-1+next_A1_in_list]=wa1;
                           ws_A1_per_irrep[weights_A1_max][ws_A1_per_irrep_max[weights_A1_max]][overall_rank-1+A1_of_other]=wa2;
                       }
                   }
               }
              
            
               doubles_done_max++;
               doubles_done[doubles_done_max]=uniq_id;
               continue;
               
               
           }//end of negative test
           //if we do not do the above, which occurs if we have a duplicate we do the followin.
           //else we do what we did above.
           //we find the corresponding index a
           int uniq_id=-1;
           for(int a=0; a<MAXIRREP; a++){if(offset[a][0]<new_A1_list[next_A1_in_list][ir]&&new_A1_list[next_A1_in_list][ir]<=offset[a][1]){uniq_id=a; break;}}
           if(uniq_id==-1){cout<<"Something is wrong with offset "<<new_A1_list[next_A1_in_list][ir]<<endl;for(int a=0; a<24; a++){cout<<offset[a][0]+1<<", ";} cout<<endl;exit(-1);}
           //we then make the next part of the irrep.
           
           //the number of repeats wE have is given by this
           int dim_of_a1=new_A1_list[next_A1_in_list][ir]-offset[uniq_id][0];
           //The addition to the weight system is then found
           //by first cycling through all the weights for this irrep
           //we add the weight
           weights_A1_max++;
           for(int a=0; a<overall_rank; a++){weights_A1[weights_A1_max][a]=weights_per_unique[uniq_id][a]; } 
           weights_A1[weights_A1_max][overall_rank_A1-1]=dim_of_a1-1;
           dim_per_weights[weights_A1_max]=weights_per_unique_dim[uniq_id]*dim_of_a1;
           for(int w=0; w<=ws_per_uniq_irrep_max[uniq_id]; w++ ){
               //then by cycling through all of the A1 reps
               //which corresponds to
                for(short wa1=-(dim_of_a1-1); wa1<=dim_of_a1-1; wa1+=2){
                   
                       ws_A1_max++;
                       for(int a=0; a<overall_rank; a++) {ws_A1[ws_A1_max][a]=ws_per_uniq_irrep[uniq_id][w][a]; }
                       ws_A1[ws_A1_max][overall_rank_A1-1]=wa1;
                       //we also add to the ws per weight.
                       ws_A1_per_irrep_max[weights_A1_max]++;
                       for(int a=0; a<overall_rank; a++) {ws_A1_per_irrep[ weights_A1_max ][ ws_A1_per_irrep_max[weights_A1_max] ][ a ]=ws_per_uniq_irrep[uniq_id][w][a]; }
                       ws_A1_per_irrep[weights_A1_max][ws_A1_per_irrep_max[weights_A1_max]][overall_rank_A1-1]=wa1;
                   
               }
           }//loop over weight system
         
       }//loop over irrep
   }//loop over current A1
 
   /*cout<<"New weight system"<<endl;
   for(int wi=0; wi<=weights_A1_max;wi++){
       for(int a=0; a<overall_rank_A1; a++) cout<<weights_A1[wi][a]<<", ";
       cout<<endl;
   }*/
   //we now want to check which the validity of our weight systems.
   //cout<<"ws_A1_max: "<<ws_A1_max<<endl;
   //we do first checks to see if minus.
   int number_of_minus_combos=0;
   int number_of_zeros=0;
   //we create unique weights;
   int unique_ws_A1[48][48]={{0}};
   int unique_ws_max_A1=-1;
   bool duplicate_more_4=false;
   for(int w=0; w<=ws_A1_max;w++){

       bool duplicate=false;
       for(int u=0; u<=unique_ws_max_A1; u++){
           if(!memcmp(unique_ws_A1[u], ws_A1[w], sizeof(int) * 48 )){duplicate=true; continue;}
       }
       if(!duplicate){
           unique_ws_max_A1++;
           for(int a=0; a<overall_rank_A1; a++)unique_ws_A1[unique_ws_max_A1][a]=ws_A1[w][a];
       }
   }
   for(int u=0; u<=unique_ws_max_A1;u++){
       int new_minus[48]={0};
       int orgin[48]={0};
       bool zero=true;
       
       for(int a=0; a<overall_rank_A1;a++){if(unique_ws_A1[u][a]!=0){zero=false;}; new_minus[a]=-unique_ws_A1[u][a];orgin[a]=unique_ws_A1[u][a];}
       int minus_count=0;
       int orgin_count=0;
      // cout<<u<<"| ";
       //for(int a=0; a<overall_rank_A1; a++) cout<<orgin[a]<<", ";
       //cout<<endl;
       for(int w2=0; w2<=ws_A1_max; w2++){
           if(!memcmp(ws_A1[w2], orgin, sizeof(int) * 48 ) ) orgin_count++;
           if(!memcmp(ws_A1[w2], new_minus, sizeof(int) * 48 )) minus_count++;
       
       }
       if(minus_count>0&&!zero){
          
           bool in_unique=false;

           for(int u=0; u<=unique_ws_max_A1;u++){
               if(!memcmp(unique_ws_A1[u], new_minus, sizeof(int) * 48 )){in_unique=true;}
           }
           if(!in_unique){
               for(int w=0; w<=unique_ws_max_A1; w++){
                   for(int a=0; a<=48; a++) cout<<unique_ws_A1[w][a]<<", ";
                   cout<<endl;
               }
               for(int a=0; a<=48; a++) cout<<new_minus[a]<<", ";
               cout<<endl;
               cout<<"Something has gone wrong with unique"<<endl; exit(-1);}
       }
       if(zero){
           number_of_zeros=orgin_count;
        
       }
       else{
           number_of_minus_combos+=min(orgin_count,minus_count);
            //cout<<"m "<<orgin_count<<" "<<minus_count<<endl;
           //every weight appears at most 3 times in the SM,
           //so we cannot have a weight which appears more then 4 times.
           //although I have already accounted for this in the above.
           if(orgin_count>=4){ duplicate_more_4=true; break;}
       }
   }
        if(post_A1){
            
        }
   if(duplicate_more_4&&post_A1){continue;}
   if(duplicate_more_4&&!post_A1){goto END_OF_A1_TENSOR_PRODUCT;}

   if(number_of_minus_combos%2!=0){
 
       cout<<"something gone wrong with minus count "<<number_of_minus_combos<<" "<<number_of_zeros<<endl; 
       for(int i=0; i<LEV; i++) cout<<current_alg[i]<<" ";
       for(int i=0; i<overall_rank_A1-overall_rank;i++) cout<<"A1 ";
       cout<<"dim("<<ws_A1_max+1<<") ";
       for(int w=0; w<=weights_A1_max; w++){
           for(int n=0; n<overall_rank_A1; n++) cout<<weights_A1[w][n]<<", ";
           cout<<" || ";
       }
       exit(-1);}
   //these are the total number of things that must be associated with scalars.
   //since they are the only ones which are negatives of each other in the SM.
   //cout<<"End of adding new A1"<<endl;

       // if(overall_rank_A1>7) continue;
 
   if(number_of_minus_combos+number_of_zeros+no_extra_nutrinos>=4&&post_A1){continue;}
   if(post_A1) level_max_after_added_A1[LEV-1]++;    
   if(number_of_minus_combos+number_of_zeros+no_extra_nutrinos>=4&&!post_A1){goto END_OF_A1_TENSOR_PRODUCT;}
   /*for(int i=0; i<LEV; i++) cout<<current_alg[i]<<" ";
   for(int i=0; i<overall_rank_A1-overall_rank;i++) cout<<"A1 ";
   cout<<"dim("<<ws_A1_max+1<<") ";
   for(int w=0; w<=weights_A1_max; w++){
       for(int n=0; n<overall_rank_A1; n++) cout<<weights_A1[w][n]<<", ";
       cout<<" || ";
   }
   cout<<endl;*/
   
   //Now within this A1 loop we want to find all of the ones which satify the algebras which contain the A2xA1 of the SM.
   //we first create the projection matrix.
   qsort(ws_A1,48,sizeof(int[48]),lexsort);
   //then we multiply the weight system with 
   //the pusdoinverse of that of A47, which we
   //defined above.
   //{//we finish this right before the end of the tensor product. next to end_of_tp_for_A1s
   short projection_matrix_level_A1[48][48]={{0}};
   for(int r=0; r<overall_rank_A1; r++){
       for(int c=0; c<47; c++){
           for(int p=0; p<48; p++){projection_matrix_level_A1[r][c]+=ws_A1[p][r]*A47psudo[p][c];}
           if(projection_matrix_level_A1[r][c]%48!=0){
               for(int w=0; w<48; w++) {for(int a=0;a<overall_rank_A1; a++)cout<<ws_A1[w][a]<<", "; cout<<endl;}
               cout<<projection_matrix_level_A1[r][c]<<endl;
               cout<<"Something wrong with the creation of projection matrices."<<endl;
                exit(-1);}
           projection_matrix_level_A1[r][c]/=48;
       }
   }

   string current_alg_A1[LEV+MAXA1];
   for(int l=0; l<LEV; l++) current_alg_A1[l]=current_alg[l];
   int noA1s=overall_rank_A1-overall_rank;
   for(int r=0; r<noA1s;r++) current_alg_A1[LEV+r]="A1";
   
   
   //we want to check the weight system. To see if the part containing the quarks has a rank larger then or equal to 4.
   bool continue_based_on_Q_rank=true;
   int total_dim_rank_above_4=0;
   for(int wi=0; wi<=weights_A1_max; wi++){
       {
           
           int rank_associated=0;
           int offset=0;
           for(int cur=0; cur<LEV+noA1s;cur++){
               bool all_zero=true;
               int n=myrank(current_alg_A1[cur]);
               for(int a=0; a<n; a++){if(weights_A1[wi][offset+a]!=0){all_zero=false;break;}}
               if(!all_zero) rank_associated+=n;
               offset+=n;
           }
          /* cout<<rank_associated<<"|";
          for(int a=0; a<overall_rank_A1; a++) cout<<weights_A1[wi][a]<<",";cout<<endl;*/
           if(rank_associated>=4){total_dim_rank_above_4+= dim_per_weights[wi];}
           }
   }

   if(total_dim_rank_above_4<36&&post_A1){continue;}
   if(total_dim_rank_above_4<36&&!post_A1){goto END_OF_A1_TENSOR_PRODUCT;}
 
  // cout<<"Here2"<<endl;
   //we now create all the relevent projection matrices.
   
   
   static short branching_matrices_out_A1_A2[BMOUTM][48][48]={{{0}}};
   int branching_matrices_out_max_A1_A2=-1;
 
   
   //for(int c=0; c<LEV+noA1s; c++){cout<<current_alg_A1[c]<<", ";}
   //cout<<endl;
  // cout<<"just before dm check"<<endl;
   
   branching_matrices_out_max_A1_A2=get_sub_algebras(current_alg_A1,LEV+noA1s-1,
   max_projection_ind_part,sup_alg_p_part,sub_alg_p_part,pm_rows_part,pm_cols_part,projection_matrices_part,
   sub_algs_list_max,sub_algs_list,sub_algs_all,sub_algs_max,
   branching_matrices,branching_matrices_max,
   list_of_alg,list_of_rank,list_of_dim,list_of_ws,
   sub_alg_level,-2,projection_matrix_level_A1,projection_SM_A2A1,branching_matrices_out_A1_A2,branching_matrices_out_max_A1_A2);
   
   // cout<<"just before dm check"<<endl;
//we want to get the part of sub_algs_all[100][1000][24] with [0]=0, [1]=1, [2]=-1
//int id_in_sub_algs_all=-1;

/*for(int i=0; i<SAA2M; i++){
    if(sub_algs_all[index_in_sub_list_A2_A1][i][0]==-1) break;
    //this may have to be flipped depending on which is made first A2 or A1.
    if(sub_algs_list[sub_algs_all[index_in_sub_list_A2_A1][i][0]]=="A2"&&sub_algs_list[sub_algs_all[index_in_sub_list_A2_A1][i][1]]=="A1"&&sub_algs_all[index_in_sub_list_A2_A1][i][2]==-1){id_in_sub_algs_all=i;break; } 
    //cout<<sub_algs_list[sub_algs_all[index_in_sub_list_A2_A1][i][0]]<<" "<<sub_algs_list[sub_algs_all[index_in_sub_list_A2_A1][i][1]]<<" "<<sub_algs_list[sub_algs_all[index_in_sub_list_A2_A1][i][2]]<<endl;
 //   cout<<sub_algs_all[index_in_sub_list_A2_A1][i][0]<<" "<<sub_algs_all[index_in_sub_list_A2_A1][i][1]<<endl;
}*/

//if(id_in_sub_algs_all==-1){cout<<"One algebra has no A2 A1 subalgebras"<<endl;cout<<current_alg_A1[0]<<" "<<current_alg_A1[1]<<" "<<current_alg_A1[2]<<" "<<current_alg_A1[3]<<endl; exit(-1);}
//we now want to cycle through all the branching matrices
//we have found for this sup alg, and test which ones contain the SM A1 A2.
for(int branch_id=0; branch_id<=branching_matrices_out_max_A1_A2;branch_id++){
   
    //we create the projection matrix of A1 A2 into A47
    //pm1 gives us projection matrix from A1 A2 to A47
  //  short pm1[48][48]={{0}};
    //pm_to_sm gives us projection matrix from A1 A2 to D5 (say)
    short pm_to_sm[48][48]={{0}};
    for(int c=0; c<48; c++){
        /*for(int p=0; p<overall_rank_A1;p++){
            pm1[0][c]+=branching_matrices[index_in_sub_list_A2_A1][id_in_sub_algs_all][branch_id][0][p]*projection_matrix_level_A1[p][c];
            pm1[1][c]+=branching_matrices[index_in_sub_list_A2_A1][id_in_sub_algs_all][branch_id][1][p]*projection_matrix_level_A1[p][c];
            pm1[2][c]+=branching_matrices[index_in_sub_list_A2_A1][id_in_sub_algs_all][branch_id][2][p]*projection_matrix_level_A1[p][c];
        }*/
        pm_to_sm[0][c]=branching_matrices_out_A1_A2[branch_id][0][c];
        pm_to_sm[1][c]=branching_matrices_out_A1_A2[branch_id][1][c];
        pm_to_sm[2][c]=branching_matrices_out_A1_A2[branch_id][2][c];
    }
    //we check if this is equivelent to our SM projection matrix. 
    //if(!equality_of_projections(pm1,projection_SM_A2A1,3 , "A47",ind, list_of_alg,list_of_rank,list_of_dim,list_of_ws)){continue;}
    level_max_contain_A1_A2[LEV-1]++;
    
    //we then finally want to test which contain the full SM.
    //////////////////////////////
    //////////////////////////////
    //////////////////////////////
    //////////////////////////////
    //Contain full SM?
    //we then sort this weight system, so that it matches
    //that of Q Q Q L, L, L, U,U, U, D,D,D, E,E,E,N,N,N
    //Given below
    int Q[6]={0};
    short Qw[6][3]={{-1, 1, -1}, {-1, 1, 1}, {0, -1, -1}, {0, -1, 1}, {1, 0, -1}, {1, 0, 1}};
    int L[2]={0};
    short Lw[2][3]={{0, 0, -1}, {0, 0, 1}};
    int UD[3]={0};
    short UDw[3][3]={{1, -1, 0}, {-1, 0, 0}, {0, 1, 0}};
    int EN[1]={0};
    short ENw[1][3]={{0, 0, 0}};
    short ws_sorted[48][48]={{0}};
    for(int w=0; w<48; w++){//we cycle through the weights
        short pw[3]={0};
        for(int r=0; r<3;r++){
            for(int p=0; p<overall_rank_A1; p++){
                 pw[r]+=pm_to_sm[r][p]*ws_A1[w][p];
            }
        }
        //we now check which weight it is starting with Q
        for(int qw=0; qw<6;qw++){
            if(pw[0]==Qw[qw][0]&&pw[1]==Qw[qw][1]&&pw[2]==Qw[qw][2]){
                for(int i=0; i<overall_rank_A1; i++ )ws_sorted[3*qw+Q[qw]][i]=ws_A1[w][i];
                Q[qw]++;
            }
        }
        for(int a=0; a<2;a++){
            if(pw[0]==Lw[a][0]&&pw[1]==Lw[a][1]&&pw[2]==Lw[a][2]){
                for(int i=0; i<overall_rank_A1; i++ ) ws_sorted[18+3*a+L[a]][i]=ws_A1[w][i];
                L[a]++;
            }
        }
        for(int a=0; a<3;a++){
            if(pw[0]==UDw[a][0]&&pw[1]==UDw[a][1]&&pw[2]==UDw[a][2]){
                for(int i=0; i<overall_rank_A1; i++ ) ws_sorted[24+6*a+UD[a]][i]=ws_A1[w][i];
                UD[a]++;
            }
        }
        for(int a=0; a<1;a++){
            if(pw[0]==ENw[a][0]&&pw[1]==ENw[a][1]&&pw[2]==ENw[a][2]){
                for(int i=0; i<overall_rank_A1; i++ ) ws_sorted[42+6*a+EN[a]][i]=ws_A1[w][i];
                EN[a]++;
            }
        }
    }
    //we now have formed the sorted array. 
    int u1_col=overall_rank_A1;

    short ws_sorted_with_hc[48][48];
    for(int r=0; r<48; r++){
        for(int c=0; c<48; c++){
            ws_sorted_with_hc[r][c]=ws_sorted[r][c];
        }
    }
    //we add the hypercharge of Q's 
    for(int r=0; r<18;r++){
        ws_sorted_with_hc[r][u1_col]=1;
    }
    //we add the hypercharge of L's 
    for(int r=18; r<24;r++){
        ws_sorted_with_hc[r][u1_col]=-3;
    }
    //we check ranks.
    short ws_temp[48][48];
    int rank_no_hyper=0;
    int rank_hyper=0;
    row_reduce(ws_sorted,ws_temp,24,u1_col+1,rank_no_hyper);
    row_reduce(ws_sorted_with_hc,ws_temp,24,u1_col+1,rank_hyper);

    if(rank_hyper!=rank_no_hyper){continue;}//would normally need to continue here.
    //we now need to cycle through permutations of UD and EN charges.
    //we do this for each type of weight it projects down to.
    short UD_charges1[6]={-4,-4,-4,2,2,2};
    short UD_charges2[6]={-4,-4,-4,2,2,2};
    short UD_charges3[6]={-4,-4,-4,2,2,2};
    short EN_charges[6]={0,0,0,6,6,6};
    
    do{//UD_charges1
       for(int a=0; a<6; a++) ws_sorted_with_hc[24+a][u1_col]=UD_charges1[a];
       row_reduce(ws_sorted,ws_temp,30,u1_col+1,rank_no_hyper);
       row_reduce(ws_sorted_with_hc,ws_temp,30,u1_col+1,rank_hyper);
       if(rank_hyper!=rank_no_hyper){continue;}
       do{//UD_charges2
           for(int a=0; a<6; a++) ws_sorted_with_hc[30+a][u1_col]=UD_charges2[a];
           row_reduce(ws_sorted,ws_temp,36,u1_col+1,rank_no_hyper);
           row_reduce(ws_sorted_with_hc,ws_temp,36,u1_col+1,rank_hyper);
           if(rank_hyper!=rank_no_hyper){continue;}
           do{//UD_charges3
               for(int a=0; a<6; a++) ws_sorted_with_hc[36+a][u1_col]=UD_charges3[a];
               row_reduce(ws_sorted,ws_temp,42,u1_col+1,rank_no_hyper);
               row_reduce(ws_sorted_with_hc,ws_temp,42,u1_col+1,rank_hyper);
               if(rank_hyper!=rank_no_hyper){continue;}
               do{//EN_charges
                   for(int a=0; a<6; a++) ws_sorted_with_hc[42+a][u1_col]=EN_charges[a];
                   row_reduce(ws_sorted,ws_temp,48,u1_col+1,rank_no_hyper);
                   row_reduce(ws_sorted_with_hc,ws_temp,48,u1_col+1,rank_hyper);
                   if(rank_hyper!=rank_no_hyper){continue;}
                   if(!post_A1) contain_SM_per_A1=true;
                   //from here we can create the new projection matrix
                   //and test it against the others.
                   if(post_A1){//we only want to do this post.
                       //The overal projection matrix of the SM into sup is
                       short complete_projection_into_SM[4][48]={{0}};
                       //mult_row_3 is to take account of the fact that our result may not be integer.
                       //it is the overal multiplication factor.
                       int mult_row_3=1;
                       for(int r=0; r<3; r++){
                           for(int c=0; c<overall_rank_A1; c++){
                               complete_projection_into_SM[r][c]=pm_to_sm[r][c];
                           }
                       }
                       //we now try and find the corresponding element in ws_temp.
                       for(int p=0; p<overall_rank_A1; p++){
                           bool done=false;
                           for(int r=0; r<48; r++){
                               if(ws_temp[r][p]==0) continue;
                               if((mult_row_3*ws_temp[r][overall_rank_A1])%ws_temp[r][p]!=0){
                                 complete_projection_into_SM[3][p]=mult_row_3*ws_temp[r][overall_rank_A1];
                                 mult_row_3*=ws_temp[r][p];
                                 for(int p2=0; p2<p; p2++) complete_projection_into_SM[3][p2]*=ws_temp[r][p];
                                 }
                               else{complete_projection_into_SM[3][p]=(mult_row_3*ws_temp[r][overall_rank_A1])/ws_temp[r][p];}
                               done=true;
                               break;
                           }
                           if(!done){cout<<"wasn't able to find ws_temp"<<endl;exit(-1);}
                       }
    
                       //we want to test we have the right number of electrons (it's possible we have N's and not E's here)
                       //we also test if we have any duplicates.
                       //we want to find the decomposition into SM particles. 
                       //cout<<"mult_row_3: "<<mult_row_3<<endl;
                       int no_Q=0;
                       int no_L=0;
                       int no_U=0;
                       int no_D=0;
                       int no_E=0;
                       int no_N=0;
                       char SM_decomp_temp[48][18];
                       fill(SM_decomp_temp[0],SM_decomp_temp[0]+18*48,'Z');
                       for(int w=0; w<=weights_A1_max; w++){
                           int next_entry=-1;
                           for(int ws_id=0; ws_id<=ws_A1_per_irrep_max[w]; ws_id++){
                               int projected_w[4]={0};
                               for(int r=0; r<4; r++){
                                   for(int p=0; p<overall_rank_A1;p++){
                                      projected_w[r]+=ws_A1_per_irrep[w][ws_id][p]*complete_projection_into_SM[r][p];
                                   }
                                   if(r==3&&projected_w[r]%mult_row_3!=0){cout<<"Error constructing projection matrix. "<<projected_w[r]<<endl; exit(-1);}
                                   if(r==3) projected_w[r]/=mult_row_3;
                               }
                               if(projected_w[0]==1&&projected_w[1]==0&&projected_w[2]==1&&projected_w[3]==1){next_entry++;SM_decomp_temp[w][next_entry]='Q';no_Q++;} 
                               if(projected_w[0]==0&&projected_w[1]==0&&projected_w[2]==1&&projected_w[3]==-3){next_entry++;SM_decomp_temp[w][next_entry]='L';no_L++;} 
                               if(projected_w[0]==0&&projected_w[1]==1&&projected_w[2]==0&&projected_w[3]==-4){next_entry++;SM_decomp_temp[w][next_entry]='U';no_U++;}  
                               if(projected_w[0]==0&&projected_w[1]==1&&projected_w[2]==0&&projected_w[3]==2){next_entry++;SM_decomp_temp[w][next_entry]='D';no_D++;}  
                               if(projected_w[0]==0&&projected_w[1]==0&&projected_w[2]==0&&projected_w[3]==6){next_entry++;SM_decomp_temp[w][next_entry]='E';no_E++;}  
                               if(projected_w[0]==0&&projected_w[1]==0&&projected_w[2]==0&&projected_w[3]==0){next_entry++;SM_decomp_temp[w][next_entry]='N';no_N++;}  
                           }
                           sort(begin(SM_decomp_temp[w]),end(SM_decomp_temp[w]));//SM_decomp[SM_alg_id_max][W]
                       }
                       if(no_Q!=3||no_L!=3||no_U!=3||no_D!=3||no_N>3){cout<<"Wrong number of charges."<<endl;exit(-1);}
                       if(no_E!=3) continue;
                       //we make the weights temperarily. 
                   
                       bool duplicate_SM=false;
                       for(int oldsm=0; oldsm<=SM_alg_id_max; oldsm++){
                           //we test the algebra
                           int not_identical=true;
                           if(SM_sup_alg[oldsm][LEV+MAXA1]!="N") continue;
                           int max_value_current_alg=-1;
                           for(int i=0; i<LEV+MAXA1;i++){
                               if(current_alg_A1[i]==""&&SM_sup_alg[oldsm][i]=="N")break;
                               max_value_current_alg++;
                               if(SM_sup_alg[oldsm][i]!=current_alg_A1[i]){not_identical=true;break;}
                           }
                           if(!not_identical) continue;
                           //We then test the weight systems and the decompositions.
                           bool test=false;if((!memcmp(weights_A1, SM_weights[oldsm], sizeof(int) * 48 *MAXIRREP))&&(!memcmp(SM_decomp_temp, SM_decomp[oldsm], sizeof(char) * 48 *18))){test=true; }
                           if(!test){continue; }
                        //   if((!memcmp(weights_A1, SM_weights[oldsm], sizeof(int) * 48 *MAXIRREP))&&(!memcmp(SM_decomp_temp, SM_decomp[oldsm], sizeof(char) * 48 *18))){duplicate_SM=true; break;} 
                           //if((memcmp(weights_A1, SM_weights[oldsm], sizeof(int) * 48 *MAXIRREP))&&(!memcmp(SM_decomp_temp, SM_decomp[oldsm], sizeof(char) * 48 *18))){cout<<"Here5"<<endl;continue;} 
                           //we want to do a quick check of inner automorphisms.

                           bool identical=equality_of_projections_SM(complete_projection_into_SM,SM_projection_into_sup[oldsm],4,current_alg_A1,max_value_current_alg ,ind, list_of_alg,list_of_rank,list_of_dim,list_of_ws,mult_row_3,SM_mult_row_3[oldsm]);
                           //if(!identical){
                            //   for(int i=0; i<LEV+MAXA1;i++) cout<<current_alg_A1[i]<<" ";
                               //cout<<endl;
                             //  cout<<"Here"<<endl;}
                            if(identical){duplicate_SM=true; break;} 
                          //SM_projection_into_sup[SM_alg_id_max][r][weight_offset+c]=complete_projection_into_SM[r][c];
                       }
                       if(duplicate_SM) continue;
#define Nalgebras
#ifdef Nalgebras
                       for(int Nalg_no=0; Nalg_no<3; Nalg_no++){
                           //don't want to add su(3)'s as will not be anomaly free.
                           //Nalg_no==0 then no su(2)
                           //Nalg_no==1 then 2 of su(2)
                           //Nalg_no==2 then 3 of su(2)
                           //Nalg_no==3 then 3 of su(3)
                           //Nalg_no==4 then \bar 3 of su(3)
                           if(Nalg_no==1&&(no_N==3||no_N==2)) break;
                           if(Nalg_no==2&&(no_N==1)) break;
                           int no_same=0;
                           for(int i=0; i<LEV+noA1s; i++){
                               if((Nalg_no==1||Nalg_no==2)&&current_alg_A1[i]=="A1") no_same++;
                               if((Nalg_no==3||Nalg_no==4)&&current_alg_A1[i]=="A2") no_same++;
                           }
                           for(int a1_to_combin_with=-1;a1_to_combin_with<no_same; a1_to_combin_with++ ){
                                if(a1_to_combin_with==0&&Nalg_no==0) break;
                                //we check otherwise that the rows are zero.
                                if(a1_to_combin_with!=-1&&(Nalg_no==1||Nalg_no==2)){
                                    if(complete_projection_into_SM[0][overall_rank+a1_to_combin_with]!=0) continue;
                                    if(complete_projection_into_SM[1][overall_rank+a1_to_combin_with]!=0) continue;
                                    if(complete_projection_into_SM[2][overall_rank+a1_to_combin_with]!=0) continue;
                                    if(complete_projection_into_SM[3][overall_rank+a1_to_combin_with]!=0) continue;
                                }
                                if(a1_to_combin_with!=-1&&(Nalg_no==3||Nalg_no==4)){
                                    if(complete_projection_into_SM[0][2*a1_to_combin_with]!=0) continue;
                                    if(complete_projection_into_SM[1][2*a1_to_combin_with]!=0) continue;
                                    if(complete_projection_into_SM[2][2*a1_to_combin_with]!=0) continue;
                                    if(complete_projection_into_SM[3][2*a1_to_combin_with]!=0) continue;
                                    if(complete_projection_into_SM[0][2*a1_to_combin_with+1]!=0) continue;
                                    if(complete_projection_into_SM[1][2*a1_to_combin_with+1]!=0) continue;
                                    if(complete_projection_into_SM[2][2*a1_to_combin_with+1]!=0) continue;
                                    if(complete_projection_into_SM[3][2*a1_to_combin_with+1]!=0) continue;
                                }
                           
                       
#endif
                                int new_rank=overall_rank_A1;
                                int new_max_weights=weights_A1_max;
                       //we print in a way which can just be exported to latex.
                       SM_alg_id_max++;
                       //we want to split sub_algs_list[SM_sup_alg[SM_alg_id_max]] into different parts.
                       int alg_offset=0;
#ifdef Nalgebras
                       if((Nalg_no==3||Nalg_no==4)&&a1_to_combin_with==-1){
                           SM_sup_alg[SM_alg_id_max][0]="A2";
                           alg_offset=1;
                       }
#endif
                       for(int i=0; i<LEV+noA1s; i++)SM_sup_alg[SM_alg_id_max][alg_offset+i]=current_alg_A1[i]; 
                           
#ifdef Nalgebras
                       if((Nalg_no==1||Nalg_no==2)&&a1_to_combin_with==-1){
                           SM_sup_alg[SM_alg_id_max][LEV+noA1s]="A1";
                            alg_offset=1;
                       }
#endif               
                       /*string alg_parts[12]={""};
                       int alg_parts_max=-1;
                       string s = sub_algs_list[SM_sup_alg[SM_alg_id_max]];
                       if(s.length()<5) s+="|";
                 
                       string delimiter = "|";
                       size_t pos = 0;
                       std::string token;
                       while ((pos = s.find(delimiter)) != std::string::npos) {
                           alg_parts_max++;
                           alg_parts[alg_parts_max] = s.substr(0, pos);//i.e. the current algebra in our list.    
                           s.erase(0, pos + delimiter.length());
                       }
                       */
                     
                   
                       //saving the weights.
                      
                       int weight_offset=0;
#ifdef Nalgebras
                       if((Nalg_no==3||Nalg_no==4)&&a1_to_combin_with==-1) weight_offset=2;
#endif
                      
                       for(int w=0; w<=weights_A1_max; w++){
                           for(int a=0; a<overall_rank_A1; a++){
                               SM_weights[SM_alg_id_max][w][weight_offset+a]=weights_A1[w][a];
                           }
                       }
#ifdef Nalgebras
                       if((Nalg_no==1||Nalg_no==2)&&a1_to_combin_with==-1){
                           new_rank++;
                           new_max_weights++;
                            SM_weights[SM_alg_id_max][weights_A1_max+1][overall_rank_A1]=Nalg_no;
                       }
                       else if((Nalg_no==1||Nalg_no==2)){
                           new_max_weights++;
                           SM_weights[SM_alg_id_max][weights_A1_max+1][overall_rank+a1_to_combin_with]=Nalg_no;
                       }
                       else if((Nalg_no==3||Nalg_no==4)&&a1_to_combin_with==-1){
                           new_rank+=2;
                           new_max_weights++;
                           SM_weights[SM_alg_id_max][weights_A1_max+1][0]=(Nalg_no)%2; //1 for 3 and 0 for 4
                           SM_weights[SM_alg_id_max][weights_A1_max+1][1]=(Nalg_no+1)%2;
                       }
                       else if((Nalg_no==3||Nalg_no==4)){
                           new_max_weights++;
                           SM_weights[SM_alg_id_max][weights_A1_max+1][2*a1_to_combin_with]=(Nalg_no)%2;
                           SM_weights[SM_alg_id_max][weights_A1_max+1][2*a1_to_combin_with+1]=(Nalg_no+1)%2;
                       }
      
#endif
                       SM_weights_max[SM_alg_id_max]=new_max_weights;
                     
                       //saving the weight system:
                       int no_zeros_past=0;
                       for(int wsi=0; wsi<48;wsi++){
#ifdef Nalgebras
                           bool zero=true;
                           for(int a=0; a<overall_rank_A1; a++){if(ws_A1[wsi][a]!=0){zero=false; break;}}
                          
#endif
                           for(int a=0; a<overall_rank_A1; a++) SM_ws[SM_alg_id_max][wsi][weight_offset+a]=ws_A1[wsi][a];
#ifdef Nalgebras    
                           if(zero){
                               no_zeros_past++;
                               if((Nalg_no==1||Nalg_no==2)&&no_zeros_past==0&&a1_to_combin_with==-1){SM_ws[SM_alg_id_max][wsi][overall_rank_A1]=Nalg_no;}
                               else if((Nalg_no==1||Nalg_no==2)&&no_zeros_past==1&&a1_to_combin_with==-1){SM_ws[SM_alg_id_max][wsi][overall_rank_A1]=-Nalg_no;}
                               else if((Nalg_no==1||Nalg_no==2)&&no_zeros_past==0){SM_ws[SM_alg_id_max][wsi][overall_rank+a1_to_combin_with]=Nalg_no;}
                               else if((Nalg_no==1||Nalg_no==2)&&no_zeros_past==1){SM_ws[SM_alg_id_max][wsi][overall_rank+a1_to_combin_with]=-Nalg_no;}
                               else if((Nalg_no==3||Nalg_no==4)&&no_zeros_past==0&&a1_to_combin_with==-1){SM_ws[SM_alg_id_max][wsi][0]=(Nalg_no)%2;SM_ws[SM_alg_id_max][wsi][1]=(Nalg_no+1)%2;}
                               else if((Nalg_no==3||Nalg_no==4)&&no_zeros_past==1&&a1_to_combin_with==-1){SM_ws[SM_alg_id_max][wsi][0]=-1+2*((Nalg_no+1)%2);SM_ws[SM_alg_id_max][wsi][1]=-1+2*((Nalg_no)%2);}
                               else if((Nalg_no==3||Nalg_no==4)&&no_zeros_past==3&&a1_to_combin_with==-1){SM_ws[SM_alg_id_max][wsi][0]=-((Nalg_no+1)%2);SM_ws[SM_alg_id_max][wsi][1]=-((Nalg_no)%2);}
                               else if((Nalg_no==3||Nalg_no==4)&&no_zeros_past==0){SM_ws[SM_alg_id_max][wsi][2*a1_to_combin_with]=(Nalg_no)%2;SM_ws[SM_alg_id_max][wsi][2*a1_to_combin_with+1]=(Nalg_no+1)%2;}
                               else if((Nalg_no==3||Nalg_no==4)&&no_zeros_past==1){SM_ws[SM_alg_id_max][wsi][2*a1_to_combin_with]=-1+2*((Nalg_no+1)%2);SM_ws[SM_alg_id_max][wsi][2*a1_to_combin_with+1]=-1+2*((Nalg_no)%2);}
                               else if((Nalg_no==3||Nalg_no==4)&&no_zeros_past==3){SM_ws[SM_alg_id_max][wsi][2*a1_to_combin_with]=-((Nalg_no+1)%2);SM_ws[SM_alg_id_max][wsi][2*a1_to_combin_with+1]=-((Nalg_no)%2);}
                           }
#endif
                           
                       }
                    
                       //SM_ws_max[SM_alg_id_max]=ws_A1_max;
                       qsort(SM_ws[SM_alg_id_max],48,sizeof(int[48]),lexsort);
                       //we will print this later.
                       for(int w=0; w<=weights_A1_max; w++){
                        for(int p=0; p<18; p++){
                            SM_decomp[SM_alg_id_max][w][p]=SM_decomp_temp[w][p];
                        }
                       }
#ifdef Nalgebras
                       if(Nalg_no==1){SM_decomp[SM_alg_id_max][weights_A1_max+1][0]='N';SM_decomp[SM_alg_id_max][weights_A1_max+1][1]='N';}
                       if(Nalg_no>=2){SM_decomp[SM_alg_id_max][weights_A1_max+1][0]='N';SM_decomp[SM_alg_id_max][weights_A1_max+1][1]='N';SM_decomp[SM_alg_id_max][weights_A1_max+1][2]='N';}
#endif
                      
                   
                       //The projection matrix into sup
                       SM_projection_into_sup_cols[SM_alg_id_max]=new_rank;
                       for(int r=0; r<4; r++){
                           for(int c=0; c<SM_projection_into_sup_cols[SM_alg_id_max];c++){
                               SM_projection_into_sup[SM_alg_id_max][r][weight_offset+c]=complete_projection_into_SM[r][c];
                           }
                       }     
                       SM_mult_row_3[SM_alg_id_max]=mult_row_3;               
                     
#ifdef GLOBALANOMALYCHECK
                       ////Global anomaly check
                       /*
                       Let g=g1+g2+g3+g4+...
                       and let the weights be W=\{w_j\}
                       (dim_partition)_{ij} is the dimension of w_j restricted to gi.
                       Let gi=A1 and let Wi be the subset of W consisting of those irreps where gi acts as a doublet.
                       Let total_dim be the sum of the dimensions of all weights in Wi, which can be found using (dim_partition)_{ij}.
                       We have a global anomaly in the su(2) doublets if and only if (total_dim mod 4) is not equal to zero.
                       
                       The code here is as stand-alone as possible.
                       */
                       //Firstly we want to create an array whose rows are algebras, whose columns are weights and whose entries are dimensions
                       int dim_partition[NuLEV+MAXA1][MAXIRREP]={{0}};
                       //We integrate over the algebras:
                       int current_rank_global=0;
                       int number_of_factors=0;
                       for(int cur=0; cur<NuLEV+MAXA1; cur++){
                           if(SM_sup_alg[SM_alg_id_max][cur]=="N") break;
                           number_of_factors++;
                           int rank_this_alg=myrank(SM_sup_alg[SM_alg_id_max][cur]);
                           string lable_this_alg=label(SM_sup_alg[SM_alg_id_max][cur]);
                           for(int w=0; w<=SM_weights_max[SM_alg_id_max];w++){
                               short int new_weight[48]={0};
                               int p=0;
                               for(int n=current_rank_global; n<current_rank_global+rank_this_alg;n++){
                                   new_weight[p]=SM_weights[SM_alg_id_max][w][n];
                                   p++;
                               }
                               if(lable_this_alg=="A") dim_partition[cur][w]=dimA(new_weight,rank_this_alg);
                               if(lable_this_alg=="B") dim_partition[cur][w]=dimB(new_weight,rank_this_alg);
                               if(lable_this_alg=="C") dim_partition[cur][w]=dimC(new_weight,rank_this_alg);
                               if(lable_this_alg=="D") dim_partition[cur][w]=dimD(new_weight,rank_this_alg);
                           }
                           current_rank_global+=rank_this_alg;
                       }
                       //We now check for the existence of global anomalies in su(2)'s
                       current_rank_global=0;
                       for(int cur=0; cur<NuLEV+MAXA1; cur++){
                           if(SM_sup_alg[SM_alg_id_max][cur]=="N") break;
                           int rank_this_alg=myrank(SM_sup_alg[SM_alg_id_max][cur]);
                           if(SM_sup_alg[SM_alg_id_max][cur]!="A1"){
                               current_rank_global+=rank_this_alg;
                               continue;
                           }
                           int total_dim=0;
                           //we want to count the total dimension in 2d reps
                           for(int w=0; w<=SM_weights_max[SM_alg_id_max];w++){
                               int dimthis_w=1;
                               if(SM_weights[SM_alg_id_max][w][current_rank_global]!=1)continue;
                               for(int cur2=0; cur2<NuLEV+MAXA1;cur2++){
                                   if(SM_sup_alg[SM_alg_id_max][cur2]=="N") break;
                                   dimthis_w*=dim_partition[cur2][w];
                               }
                               total_dim+=dimthis_w;
                 
                           }
                           if(total_dim%4!=0) global_anomaly_free[SM_alg_id_max]=false;
                           current_rank_global+=rank_this_alg;
                       }
                       //End of global anomaly check

#endif  
                   
                       //We now want to form SM_projection_into_A47
                       /*SM_projection_into_A47_rows[SM_alg_id_max]=overall_rank_A1;
                       for(int r=0; r<SM_projection_into_A47_rows[SM_alg_id_max]; r++){
                           for(int c=0; c<47;c++){
                               SM_projection_into_A47[SM_alg_id_max][r][c]=projection_matrix_level_A1[r][c];
                           }
                       }*/
                       //we want to do the outer_automorphism check.
                        int no_algebras=LEV+noA1s+alg_offset;
                       int max_mult=1;
                       for(int i=0; i<no_algebras;i++){if(SM_sup_alg[SM_alg_id_max][i]=="A1") break;max_mult*=2;} 
                       int new_ws_out[48][48]={{0}};
                       short SM_projection_outer[4][48]={{0}}; 
                       bool related_by_outer=false;
                       int permutations[20];
                       int ranks_to_skip_rhs[20]={0};
                       for(int i=0; i<20; i++) permutations[i]=i;
                       for(int i=1; i<no_algebras;i++) ranks_to_skip_rhs[i]=ranks_to_skip_rhs[i-1]+myrank(SM_sup_alg[SM_alg_id_max][i-1]);
                       int count_perms=0;SM_outer_auto++;
                       do{
                           count_perms++;
                           //We check we have a valid permutation
                           int valid_perm=-1;
                           for(int i=0; i<no_algebras;i++){
                               if(SM_sup_alg[SM_alg_id_max][i]!=SM_sup_alg[SM_alg_id_max][permutations[i]]){valid_perm=i;break;}
                           }
                           if(valid_perm!=-1){
                               if(valid_perm+1<no_algebras){
                                  sort(permutations+valid_perm+1,permutations+no_algebras); 
                                    reverse(permutations+valid_perm+1,permutations+no_algebras); 
                                 }
                               // cout<<permutations[0]<<" "<<permutations[1]<<" "<<permutations[2]<<endl;
                               //if(next_permutation(permutations,permutations+no_algebras)){cout<<"Here 2"<<endl;break;} 
                               continue;//jumps to the end, so don't need to worry about loops etc
                           }
                           {
                               for(int curr=0; curr<max_mult; curr++){
                                   int ranks_to_skip=0;
                                   bool skip_this=false;
                                    for(int a=0; a<no_algebras; a++){
                                       int rank_now=myrank(SM_sup_alg[SM_alg_id_max][a]);
                                       
                                       int m=curr;
                                       int b=a;
                                       while (b--) {
                                               m /= 2;
                                           }
                                        m=m%2;
                                     if(m==0||SM_sup_alg[SM_alg_id_max][a][0]=='B'||SM_sup_alg[SM_alg_id_max][a][0]=='C'){
                                            for(int w=0; w<48; w++){
                                               for(int r=0; r<rank_now;r++) new_ws_out[w][ranks_to_skip+r]=SM_ws[SM_alg_id_max][w][ranks_to_skip_rhs[permutations[a]]+r];
                                            }
                                            for(int row=0; row<4; row++){
                                                for(int c=0; c<rank_now;c++) SM_projection_outer[row][ranks_to_skip+c]=SM_projection_into_sup[SM_alg_id_max][row][ranks_to_skip_rhs[permutations[a]]+c];
                                            }
                                        }
                                       if(m==1){
                                           if(SM_sup_alg[SM_alg_id_max][a][0]=='A'){
                                               for(int w=0; w<48; w++){
                                                   for(int r=0; r<rank_now;r++) new_ws_out[w][ranks_to_skip+rank_now-1-r]=SM_ws[SM_alg_id_max][w][ranks_to_skip_rhs[permutations[a]]+r];
                                               }
                                               for(int row=0; row<4; row++){
                                                   for(int c=0; c<rank_now;c++) SM_projection_outer[row][ranks_to_skip+rank_now-1-c]=SM_projection_into_sup[SM_alg_id_max][row][ranks_to_skip_rhs[permutations[a]]+c];
                                               }
                                           }
                                           if(SM_sup_alg[SM_alg_id_max][a][0]=='D'){
                                               for(int w=0; w<48; w++){
                                                   for(int r=0; r<rank_now-2;r++) new_ws_out[w][ranks_to_skip+r]=SM_ws[SM_alg_id_max][w][ranks_to_skip_rhs[permutations[a]]+r];
                                                   new_ws_out[w][ranks_to_skip+rank_now-2]=SM_ws[SM_alg_id_max][w][ranks_to_skip_rhs[permutations[a]]+rank_now-1];
                                                   new_ws_out[w][ranks_to_skip+rank_now-1]=SM_ws[SM_alg_id_max][w][ranks_to_skip_rhs[permutations[a]]+rank_now-2];
                                               }
                                               for(int row=0; row<4; row++){
                                                   for(int c=0; c<rank_now-2;c++) SM_projection_outer[row][ranks_to_skip+c]=SM_projection_into_sup[SM_alg_id_max][row][ranks_to_skip_rhs[permutations[a]]+c];
                                                   SM_projection_outer[row][ranks_to_skip+rank_now-2]=SM_projection_into_sup[SM_alg_id_max][row][ranks_to_skip_rhs[permutations[a]]+rank_now-1];
                                                   SM_projection_outer[row][ranks_to_skip+rank_now-1]=SM_projection_into_sup[SM_alg_id_max][row][ranks_to_skip_rhs[permutations[a]]+rank_now-2];
                                               }
                                           }
                                       }
                                       ranks_to_skip+=rank_now;
                              
                                   }//loop over a
                                   //we now want to cycle through all the representations to see if we get a dup up to outer automorphism.
                                    qsort(new_ws_out,48,sizeof(int[48]),lexsort);
                           
                                   for(int oldsm=0; oldsm<=SM_alg_id_max-1; oldsm++){
                                       //we test the algebra
                                       int not_identical=true;
                                       for(int i=0; i<NuLEV+MAXA1;i++){
                                           if(SM_sup_alg[oldsm][i]!=SM_sup_alg[SM_alg_id_max][i]){not_identical=true;break;}
                                       }
                                       if(!not_identical) continue;
                               
                                       if(!(memcmp(new_ws_out, SM_ws[oldsm], sizeof(int) * 48 * 48) == 0)) continue;      
                                                                
                                       bool idential=equality_of_projections_SM(SM_projection_into_sup[oldsm],SM_projection_outer,4,SM_sup_alg[oldsm],no_algebras-1 ,ind, list_of_alg,list_of_rank,list_of_dim,list_of_ws,SM_mult_row_3[oldsm],SM_mult_row_3[SM_alg_id_max]);
                                       if(!idential){continue;}
                                       related_by_outer=true;
                                   }
                                   if(related_by_outer) break;
                           
                               }
                               
                           }
                           if(related_by_outer) break;
                           
                       }while(next_permutation(permutations,permutations+no_algebras));
                       
                       if(!related_by_outer&&global_anomaly_free[SM_alg_id_max]){
                           SM_outer_auto++;
                       
                         latex_file<<"\\subsection*{Subalgebra $\\mathfrak{put}_{"<<SM_alg_id_max<<"}$} \\label{"<<SM_alg_id_max<<"}"<<endl;
                         //we want to get the each part of the algebra.
                         latex_file<<"\\noindent Algebra: $";
                         for(int alg_pa=0; alg_pa<LEV+noA1s+alg_offset;alg_pa++){
                             if(SM_sup_alg[SM_alg_id_max][alg_pa][0]=='A'){
                                 latex_file<<"\\mathfrak{su}("<<myrank(SM_sup_alg[SM_alg_id_max][alg_pa])+1<<")";
                             }
                             else if(SM_sup_alg[SM_alg_id_max][alg_pa][0]=='B'){
                                 latex_file<<"\\mathfrak{so}("<<2*myrank(SM_sup_alg[SM_alg_id_max][alg_pa])+1<<")";
                             }
                             else if(SM_sup_alg[SM_alg_id_max][alg_pa][0]=='C'){
                                 latex_file<<"\\mathfrak{sp}("<<2*myrank(SM_sup_alg[SM_alg_id_max][alg_pa])<<")";
                             }
                             else if(SM_sup_alg[SM_alg_id_max][alg_pa][0]=='D'){
                                 latex_file<<"\\mathfrak{so}("<<2*myrank(SM_sup_alg[SM_alg_id_max][alg_pa])<<")";
                             }
                             else{latex_file<<SM_sup_alg[SM_alg_id_max][alg_pa];}
                             if(alg_pa!=LEV+noA1s+alg_offset-1){latex_file<<" \\oplus ";} 
                         }
                         latex_file<<"$"<<endl;
                         latex_file<<"~\\\\ \\noindent ";
                         //printing the weights
                         latex_file<<"The weights are: "<<endl;
                         for(int w=0; w<=new_max_weights; w++){
                             latex_file<<"$(";
                             for(int a=0; a<new_rank; a++){
                                 latex_file<<SM_weights[SM_alg_id_max][w][a];
                                 if(a!=new_rank-1){  latex_file<<",";}
                             }
                             latex_file<<")$ ";
                             
                         }
                         //printing
                         latex_file<<"~\\\\ \\noindent ";
                         latex_file<<"Respective decomposition: ";
                         for(int w=0; w<=SM_weights_max[SM_alg_id_max]; w++){

                             latex_file<<"$(";
                             for(int de=0; de<18; de++){
                                 if(SM_decomp[SM_alg_id_max][w][de]=='Z') continue;
                                 if(de!=0){ latex_file<<",";}
                                 latex_file<<SM_decomp[SM_alg_id_max][w][de];
                             }
                             latex_file<<")$ ";
                         }
                         latex_file<<"\\begin{equation}P_{\\mathfrak{sm}\\in \\hyperref["<<SM_alg_id_max<<"]{\\mathfrak{put}_{"<<SM_alg_id_max<<"}} }=\\begin{pmatrix}";
                         for(int r=0; r<4; r++){
                              for(int c=0; c<SM_projection_into_sup_cols[SM_alg_id_max];c++){
                                 if(r==3){
                          
                                         if(SM_projection_into_sup[SM_alg_id_max][r][c]%mult_row_3==0){
                                             latex_file<<SM_projection_into_sup[SM_alg_id_max][r][c]/mult_row_3;
                                         }
                                         else{
                                             if(mult_row_3<0){latex_file<<-SM_projection_into_sup[SM_alg_id_max][r][c];}
                                             else latex_file<<SM_projection_into_sup[SM_alg_id_max][r][c];
                                             if(mult_row_3>0) latex_file<<"/"<<mult_row_3<<"";
                                             if(mult_row_3<0) latex_file<<"/"<<-mult_row_3<<"";
                                         } 
                                 }
                                 else{
                                     latex_file<<SM_projection_into_sup[SM_alg_id_max][r][c];
                                 }
                           
                         
                        
                                 if(c!=SM_projection_into_sup_cols[SM_alg_id_max]-1){ latex_file<<" & ";}
                           
                             }

                             if(r!=3){ latex_file<<" \\\\ ";} 
                         }
      
                         latex_file<<"\\end{pmatrix}\\end{equation}";
                         
                       }
                       else{
                       Outer_automorphism_check[SM_alg_id_max]=false;
                       }
#ifdef Nalgebras
                   }
                   }
                       
#endif
                       
                   }
                  
                  

               }while(next_permutation(EN_charges,EN_charges+6));
           }while(next_permutation(UD_charges3,UD_charges3+6));
       }while(next_permutation(UD_charges2,UD_charges2+6));
    }while(next_permutation(UD_charges1,UD_charges1+6));
    
}//loop over branching matrices


==> anc/Adding_A1s.h <==
     //int test_list[24]={1,1,2,2,2,-1,-1,-1,-1,-1,-1,-1,-1,-1,-1,-1,-1,-1,-1,-1,-1,-1,-1,-1};
     
     //given an input of {1,1,2,2,2,-1,-1,-1,-1,-1,-1,-1,-1,-1,-1,-1,-1,-1,-1,-1,-1,-1,-1,-1}; this program will output
     //all combinations e.g. 2, 5 (5=3+2), 1,1,3||4
     //the first row is always no zeros 
  
     //we create a list with the number of times our element appears
     //we assume we are dealing with a sorted array.
     
     //test_list_number will contain the list of numbers
     //of occurances. We assume test_list is sorted.
     
     //if we wanted to include A1's we could do so here.  
     /*
     int mult=1;    
     int mod=mult; 
     int rem=mult;
     if(mult>1000){cout<<"combos_of_partitions_matrices not large enough :"<<mult<<endl; exit(-1);}
     //We now create the tensor product for different partitions.
     short combos_of_partitions[48][1000];
     for(int p=0; p<48;p++){for(int p2=0; p2<1000;p2++) combos_of_partitions[p][p2]=-1;}
     for(int a=0; a<24; a++){
         if(test_list_number[a]==-1) break;
         rem/=max_indices_partitions[test_list_number[a]]+1;
         for(int i=0; i<mult;i++){
             combos_of_partitions[a][i]=(i%mod)/rem;
         }
         mod/=max_indices_partitions[test_list_number[a]]+1;
     }*/
     //we now create the different lists of things.
     //offset tells us the min and the max value < x<=
     //for each range
     
     fill(offset[0], offset[0] + MAXIRREP*2,-1);
     offset[0][0]=0;
     offset[0][1]=OVERALL_ALG_2_UNIQUE_MULT[0];
     for(int a=1; a<=OVERALL_ALG_2_UNIQUE_MAX; a++){
         offset[a][0]=offset[a-1][1];
         offset[a][1]=offset[a][0]+OVERALL_ALG_2_UNIQUE_MULT[a];
     }
     
 
     //we now want to do a tensor product over all max_indices_partitions.
     int tp_id=OVERALL_ALG_2_UNIQUE_MAX;
     int tp_id_l[MAXIRREP]={0};
     //int A1_to_add_max=-1;
     //fill(A1_to_add[0][0],A1_to_add[0][0]+MAXA1sTOADD*MAXA1*MAXIRREP,12345678);
     do{
         //we save the number of ones in each of the irreps.
         int number_of_ones[MAXIRREP];
         fill(number_of_ones,number_of_ones+MAXIRREP,-1);
         //we also create a list of the non-one entries, which we offset.
#define N_OMAX 50
         int non_one[N_OMAX];
         fill(non_one,non_one+N_OMAX,12345678);
         //we fill these.
         int non_one_max=-1;
         for(int a=0; a<=OVERALL_ALG_2_UNIQUE_MAX; a++){
             for(int nu=0; nu<13; nu++){
                 int num=integer_partitions[OVERALL_ALG_2_UNIQUE_MULT[a]][tp_id_l[a]][nu];
                 if(num==0){break;}
                 else if(num==1){ number_of_ones[a]++;}
                 else{non_one_max++;
                     if(num<0)non_one[non_one_max]=-offset[a][0]+num;
                     if(num>0)non_one[non_one_max]=offset[a][0]+num;
                 }
             }
         }
         //we sort non_one
         sort(non_one,non_one+MAXIRREP);
         //we use a version of stars and bars
         //we need (non_one_max+1)-1 bars (putting each of them in a different minus 1)
         // thus we need
         int max_for_A1_perm=2*(non_one_max+1)-1;
         if(max_for_A1_perm==-1) max_for_A1_perm=1;
         if(max_for_A1_perm>N_OMAX){cout<<"Length of new_list is too small"<<endl; exit(-1);}
         //we need to check that there are actually some non zero ones
        // if(non_one_max!=-1){
         //we can do a preliminary test to see if it has any chance to contain the SM.
         //we do this by noting considering the one with all A2's apart.
        // int A1_counter=0;
         post_A1=false;
         bool contain_SM_per_A1=false;
         {
             //we essentially repeate the below.
             int new_A1_list[MAXA1][MAXIRREP];
             fill(new_A1_list[0],new_A1_list[0]+MAXIRREP*MAXA1,12345678);
             int next_one=-1;
             for(int a=0; a<MAXIRREP; a++){
                if(number_of_ones[a]==-1) continue;
                for(int n=0; n<=number_of_ones[a]; n++){next_one++; new_A1_list[0][next_one]=1+offset[a][0];}
             }
             for(int i=0; i<=non_one_max; i++){
                 new_A1_list[i+1][0]=non_one[i];
             }
#include "A2_checks.h"
            if(!contain_SM_per_A1){goto END_OF_A1_TENSOR_PRODUCT;} 
               
         }
         //cout<<"About to start loop"<<endl;
             do{
               //  A1_counter++;
                // cout<<A1_counter<<endl;
                 int new_A1_list[MAXA1][MAXIRREP];
                 fill(new_A1_list[0],new_A1_list[0]+MAXIRREP*MAXA1,12345678);
                 //we fill it with the ones.
                 //namely the first row has those which are not charged under any A1.
                 int next_one=-1;
                 for(int a=0; a<MAXIRREP; a++){
                    if(number_of_ones[a]==-1) continue;
                    for(int n=0; n<=number_of_ones[a]; n++){next_one++; new_A1_list[0][next_one]=1+offset[a][0];}
                 }
                 int A1_max=0;
                 //we then fill the other A1s
                // cout<<"New permutation: "<<endl;
                // for(int i=0; i<2*(non_one_max+1)-1; i++){cout<<non_one[i]<<", ";}
                 //cout<<endl;
                 int new_A1[MAXIRREP];
                 fill(new_A1,new_A1+MAXIRREP,12345678);
                 int current_bin_index=-1;
                 bool violate_minus_cond=false;
                 bool lex_sorted=true;
                 int no_of_12345678=0;
                 bool violate_12345678_condition=false;//only want one 12345678 next to each other if followed by non-zero
                 bool bin_sorted=true;
                 int sort_after=-1;
                 for(int a=0; a<N_OMAX; a++){
                     if(non_one[a]==12345678&&current_bin_index!=-1){
                         sort(new_A1,new_A1+MAXIRREP);
                         A1_max++;
                         for(int i=0; i<MAXIRREP; i++) new_A1_list[A1_max][i]=new_A1[i];
                         if(A1_max!=1){//we check it is lex_sorted
                             for(int i=0; i<MAXIRREP;i++){
                                 if(new_A1_list[A1_max-1][i]>new_A1_list[A1_max][i]){lex_sorted=false;break;}
                                 else if(new_A1_list[A1_max-1][i]<new_A1_list[A1_max][i]) break;
                             }
                         }
                         fill(new_A1,new_A1+MAXIRREP,12345678);
                         current_bin_index=-1;
                         no_of_12345678=1;
                     }
                     else if(non_one[a]==12345678){
                         no_of_12345678++;
                         continue;
                     }
                     else{
                         current_bin_index++;
                         new_A1[current_bin_index]=non_one[a];
                         if(current_bin_index>0&&(new_A1[current_bin_index]<new_A1[current_bin_index-1])) bin_sorted=false;
                         //we can't have two minus from the same algebra
                         //at least up to 6 permutations. e.g. (-2,-2) in 
                         //the same bin is forbidden. so
                         if(no_of_12345678>1||(no_of_12345678>0&&A1_max==0)) violate_12345678_condition=true;
                         if(non_one[a]<0){
                             int min=1;
                             int max=1;
                             for(int p=0;p<MAXIRREP; p++){if(non_one[a]<-offset[p][0] &&non_one[a]>=-offset[p][1]){max=-offset[p][0];min=-offset[p][1];break;}}
                             if(min==1&& max==1){cout<<"Something went wrong with min and max"<<endl;exit(-1);}
                             for(int p=0; p<current_bin_index;p++){
                                 if(new_A1[p]>0) continue;
                                 if(new_A1[p]<max&& new_A1[p]>=min){violate_minus_cond=true;break;}
                             }
                         }
                     }
                     if(violate_12345678_condition||violate_minus_cond||!lex_sorted||!bin_sorted){sort_after=a;break;} 
                 }
                 if(violate_12345678_condition||violate_minus_cond||!lex_sorted||!bin_sorted){
                     if(sort_after+1<max_for_A1_perm){
                         sort(non_one+sort_after+1,non_one+max_for_A1_perm);
                         reverse(non_one+sort_after+1,non_one+max_for_A1_perm);
                     }
                     
                     continue;
                 } 
                 {
                // bool duplicate=false;
                 //qsort(new_A1_list+1,47,sizeof(int[48]),lexsort);
                // for(int p=0; p<=A1_to_add_max;p++){
                  //   if(memcmp(new_A1_list, A1_to_add[p], sizeof(int) * MAXA1 * MAXIRREP) == 0) duplicate=true;
                 //}
                /* cout<<"New one: "<<endl;
                 for(int p=0; p<10;p++) cout<<non_one[p]<<", ";
                 cout<<endl;
                 
                 for(int p=0; p<5; p++){
                     for(int p2=0; p2<5; p2++) cout<<new_A1_list[p][p2]<<", ";
                     cout<<endl;
                 }*/
                 //if(!duplicate){
                   //  A1_to_add_max++;
                   //  if(A1_to_add_max>=MAXA1sTOADD){cout<<"A1_to_add not large enough."<<endl; exit(-1);}
                     //for(int p=0; p<MAXA1;p++){for(int p2=0; p2<MAXIRREP; p2++){A1_to_add[A1_to_add_max][p][p2]=new_A1_list[p][p2];}}
                  
                  
                  
                  
                 
                //   }
             //}while(next_permutation(non_one,non_one+2*(non_one_max+1)-1));
             //}
        /* else{
              int next_one=-1;
              A1_to_add_max++;
              if(A1_to_add_max>=MAXA1sTOADD){cout<<"A1_to_add not large enough."<<endl; exit(-1);}
              for(int a=0; a<MAXIRREP; a++){
                 if(number_of_ones[a]==-1) continue;
                 for(int n=0; n<=number_of_ones[a]; n++){next_one++;  A1_to_add[A1_to_add_max][0][next_one]=1+offset[a][0];}
              }
             ;
          }*/
         //tensor_product loop
         // if(A1_to_add_max>2000) break;
        /* while(tp_id>=0){
             if(tp_id_l[tp_id]==max_indices_partitions[multiplicities[tp_id]]){tp_id_l[tp_id]=0;tp_id--;}
             else{tp_id_l[tp_id]++;//if(tp_id!=max_unique) tp_id++;
                 tp_id=max_unique; break;}
         }
     }while(tp_id!=-1);*/
   
   
 
       //below does printing, which is for testing perpouses only.

    /*  if(overall_permutation_index>3000){cout<<"overall_permutations is not large enough. Need at least"<<overall_permutation_index<<endl; 
      
          //below does printing, which is for testing perpouses only.
         for(int p=0; p<overall_permutation_index; p++){
              if(overall_permutations[p][1][0]==12345678&&overall_permutations[p][0][0]==12345678) break;
              for(int i=0; i<48; i++){
                  if(i!=0&&overall_permutations[p][i][0]==12345678) break;
                  for(int j=0; j<48; j++){
                      if(overall_permutations[p][i][j]==12345678) break;
                      cout<<overall_permutations[p][i][j]<<", ";
                  }
                  cout<<"||";
              }
              cout<<endl;
          }
     exit(-1);}*/

==> anc/Auxillary_Mathematica_Program.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    405416,       9762]
NotebookOptionsPosition[    391542,       9534]
NotebookOutlinePosition[    391952,       9550]
CellTagsIndexPosition[    391909,       9547]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
If you use this program please cite: Floccinaucinihilipilification,
B. Allanach, B. Gripaios, J. Tooby-Smith, 2021.\
\>", "Text",
 CellChangeTimes->{{3.825679564042469*^9, 3.825679572622033*^9}, {
   3.827309953097093*^9, 3.8273100410237083`*^9}, 3.828325381223447*^9, 
   3.828699976748703*^9},ExpressionUUID->"9598cd57-6077-4445-b197-\
34d9a7134578"],

Cell[CellGroupData[{

Cell["Preamble ", "Section",
 CellChangeTimes->{{3.8273116616980743`*^9, 
  3.8273116691353073`*^9}},ExpressionUUID->"8c2daf22-8f99-4c31-ad23-\
bbf2b3c92649"],

Cell[CellGroupData[{

Cell["Outer automorphisms", "Subsection",
 CellChangeTimes->{{3.8273100657802067`*^9, 
  3.827310069939104*^9}},ExpressionUUID->"9d61b623-caa3-4c2b-8f58-\
5613bafb9900"],

Cell["\<\
We define our embeddings up to inner automorphisms only. This means we need \
to account for outer automorphisms. Outer automorphism are given by the \
symmetries of the Dynkin diagram, and swap the corresponding Dynkin indices. \
For An we simply have an inversion of the dynkin diagram.\
\>", "Text",
 CellChangeTimes->{{3.827310071917033*^9, 3.827310127599929*^9}, {
  3.8273102464004803`*^9, 
  3.827310260099847*^9}},ExpressionUUID->"f80b3eef-c52a-4ff0-a95f-\
7678f266a217"],

Cell[BoxData[
 RowBox[{
  RowBox[{"outAn", "[", "n_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "c", "}"}], ",", " ", 
    RowBox[{
     RowBox[{"c", "=", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";", " ", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"c", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
           "\[LeftDoubleBracket]", 
          RowBox[{"n", "+", "1", "-", "i"}], "\[RightDoubleBracket]"}], "=", 
         "1"}], ";"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ";", " ", "c"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.827310129232929*^9, 3.827310235359974*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"574ba752-8fe0-407a-b8f4-173cbfcfe213"],

Cell["\<\
For D4 we have 5 outer automorphisms, due to the large symmetry in this \
diagram. These correspond to the permutations of the 1st, 3rd and 4th Dynkin \
index\
\>", "Text",
 CellChangeTimes->{{3.827310263572172*^9, 3.827310299660543*^9}, {
  3.827310372232368*^9, 
  3.827310406547822*^9}},ExpressionUUID->"462a6812-ba4c-406d-b9c9-\
5e71198f1924"],

Cell[BoxData[
 RowBox[{
  RowBox[{"outD4", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"id", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], ";", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"id", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "\[LeftDoubleBracket]", 
        RowBox[{
        "\[Sigma]", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "\[RightDoubleBracket]"}], "=", "1"}], ";", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"id", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "=", "1"}], 
      ";", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"id", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
        "\[LeftDoubleBracket]", 
        RowBox[{
        "\[Sigma]", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        "\[RightDoubleBracket]"}], "=", "1"}], ";", "  ", 
      RowBox[{
       RowBox[{
        RowBox[{"id", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
        "\[LeftDoubleBracket]", 
        RowBox[{
        "\[Sigma]", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
        "\[RightDoubleBracket]"}], "=", "1"}], ";", "id"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]", ",", 
       RowBox[{"Permutations", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "4"}], "}"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.82731016319344*^9, 3.827310164431653*^9}, {
  3.8273103102537813`*^9, 3.827310349923914*^9}, {3.827310409860601*^9, 
  3.82731051562428*^9}, {3.82731079561417*^9, 3.827310798876668*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"bcee978a-9594-489a-a541-8b80c1d8de26"],

Cell["\<\
For generic Dn we have a single outer automorphism associated with the \
permutation of the last two indices;\
\>", "Text",
 CellChangeTimes->{{3.827310542675812*^9, 
  3.827310567848558*^9}},ExpressionUUID->"fd3c58eb-4c85-4ff8-a767-\
73d25f298f2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"outDn", "[", "n_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "c", "}"}], ",", " ", 
    RowBox[{
     RowBox[{"c", "=", 
      RowBox[{"IdentityMatrix", "[", "n", "]"}]}], ";", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"c", "\[LeftDoubleBracket]", "n", "\[RightDoubleBracket]"}], 
       "\[LeftDoubleBracket]", "n", "\[RightDoubleBracket]"}], "=", "0"}], 
     ";", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"c", "\[LeftDoubleBracket]", 
        RowBox[{"n", "-", "1"}], "\[RightDoubleBracket]"}], 
       "\[LeftDoubleBracket]", 
       RowBox[{"n", "-", "1"}], "\[RightDoubleBracket]"}], "=", "0"}], ";", 
     " ", 
     RowBox[{
      RowBox[{
       RowBox[{"c", "\[LeftDoubleBracket]", "n", "\[RightDoubleBracket]"}], 
       "\[LeftDoubleBracket]", 
       RowBox[{"n", "-", "1"}], "\[RightDoubleBracket]"}], "=", "1"}], ";", 
     RowBox[{
      RowBox[{
       RowBox[{"c", "\[LeftDoubleBracket]", 
        RowBox[{"n", "-", "1"}], "\[RightDoubleBracket]"}], 
       "\[LeftDoubleBracket]", "n", "\[RightDoubleBracket]"}], "=", "1"}], 
     ";", " ", "c"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8273105746342497`*^9, 3.82731061789314*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"1170176b-c76f-4f02-b120-a287d82f64eb"],

Cell["\<\
For E6 in the indices convention derived from D5 (which is not the one LieART \
uses). The outer automorphism swaps (1,6) and (2,4).\
\>", "Text",
 CellChangeTimes->{{3.827310663636257*^9, 3.8273106724837923`*^9}, {
  3.827310708728572*^9, 
  3.827310784319663*^9}},ExpressionUUID->"aa03e6a3-b741-4ceb-99f9-\
ffe778816656"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Permute", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"Cycles", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}]}], "}"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.827310878732917*^9, 3.827310898759121*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"4ab45cb5-caad-49e6-a1c7-6a0f6d9b2f1d"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"6", ",", "4", ",", "3", ",", "2", ",", "5", ",", "1"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.827310899019182*^9, 3.82731232714994*^9, 
  3.8273754405898247`*^9, 3.8279212911158113`*^9, 3.827921342740993*^9, 
  3.82792192072817*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"656f1995-9468-4cd5-984c-b6343cda8d55"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"outE6", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"c", ",", "x", ",", "y"}], "}"}], ",", 
    RowBox[{
     RowBox[{"c", "=", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], ";", " ", 
     RowBox[{"x", "=", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
       "}"}]}], ";", 
     RowBox[{"y", "=", 
      RowBox[{"Permute", "[", 
       RowBox[{"x", ",", 
        RowBox[{"Cycles", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "4"}], "}"}]}], "}"}], "]"}]}], "]"}]}], ";", 
     " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"c", "\[LeftDoubleBracket]", 
          RowBox[{"x", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
           "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", 
         RowBox[{"y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         "\[RightDoubleBracket]"}], "=", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], ";", " ", "c"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8273107885105953`*^9, 3.827310952480247*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"96ff7da4-020f-473d-b778-bda181c277b2"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "1", "0", "0"},
     {"0", "0", "1", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0"},
     {"1", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.827310953245604*^9, 3.827312327167348*^9, 
  3.827375440624917*^9, 3.8279212911306057`*^9, 3.827921342784387*^9, 
  3.8279219207574787`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"536b6be7-8bbc-4e0a-a9ff-915b8bb56bc6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Output program", "Subsection",
 CellChangeTimes->{{3.827310981399619*^9, 
  3.827310996475203*^9}},ExpressionUUID->"4025dd71-ab21-495b-b821-\
22b603401beb"],

Cell["\<\
The way our script will work, is that the final output will be a c++ script \
containing all the embeddings. The program to output this is the following.\
\>", "Text",
 CellChangeTimes->{{3.827310998467696*^9, 
  3.827311042311915*^9}},ExpressionUUID->"068a1cd8-7213-4dec-9827-\
98f669768187"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"makeProjection", "[", 
    RowBox[{"supalg_", ",", "subalgs_", ",", "projectionmatrix_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "string", ",", "rows", ",", "cols", ",", "projectionmatrixList", ",", 
       "n", ",", "label"}], "}"}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "We", " ", "now", " ", "apply", " ", "any", " ", "automorphisms"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"projectionmatrixList", "=", 
       RowBox[{"{", "projectionmatrix", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"n", "=", 
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringTake", "[", 
         RowBox[{"supalg", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"label", "=", 
       RowBox[{"StringTake", "[", 
        RowBox[{"supalg", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"label", "\[Equal]", "\"\<A\>\""}], ",", 
        RowBox[{"projectionmatrixList", "=", 
         RowBox[{"{", 
          RowBox[{"projectionmatrix", ",", 
           RowBox[{"projectionmatrix", ".", 
            RowBox[{"outAn", "[", "n", "]"}]}]}], "}"}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"label", "\[Equal]", "\"\<D\>\""}], ",", 
        RowBox[{"projectionmatrixList", "=", 
         RowBox[{"{", 
          RowBox[{"projectionmatrix", ",", 
           RowBox[{"projectionmatrix", ".", 
            RowBox[{"outDn", "[", "n", "]"}]}]}], "}"}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"supalg", "\[Equal]", "\"\<D4\>\""}], ",", 
        RowBox[{"projectionmatrixList", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"projectionmatrix", ".", "o"}], ",", 
           RowBox[{"{", 
            RowBox[{"o", ",", "outD4"}], "}"}]}], "]"}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"supalg", "\[Equal]", "\"\<E6\>\""}], ",", 
        RowBox[{"projectionmatrixList", "=", 
         RowBox[{"{", 
          RowBox[{"projectionmatrix", ",", 
           RowBox[{"projectionmatrix", ".", "outE6"}]}], "}"}]}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"string", "=", "\"\<\>\""}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"string", "=", 
          RowBox[{"string", "<>", "\"\<\\tmax_projection_ind++;\\n\>\""}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"string", "=", 
          RowBox[{
          "string", "<>", 
           "\"\<if(max_projection_ind>PMMAX-10){cout<<\\\"PMMAX too \
small\\\"; exit(-1);}\\n\>\""}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"Adding", " ", "the", " ", "sup", " ", "algebra"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"string", "=", 
          RowBox[{
          "string", "<>", "\"\<\\tsup_alg_p[max_projection_ind]=\\\"\>\"", "<>", 
           RowBox[{"ToString", "[", "supalg", "]"}], "<>", 
           "\"\<\\\";\\n\>\""}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"adding", " ", "the", " ", "sub", " ", "algebras"}], "*)"}],
          "\[IndentingNewLine]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"string", "=", 
            RowBox[{
            "string", "<>", "\"\<\\tsub_algs_p[max_projection_ind][\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"i", "-", "1"}], "]"}], "<>", "\"\<]=\\\"\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{
              "subalgs", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], "]"}], "<>", "\"\<\\\";\>\""}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "subalgs", "]"}]}], "}"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"string", "=", 
          RowBox[{"string", "<>", "\"\<\\n\>\""}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "Creating", " ", "the", " ", "rows", " ", "and", " ", "cols"}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{"rows", "=", 
          RowBox[{"ToString", "[", 
           RowBox[{"Length", "[", "pro", "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"cols", "=", 
          RowBox[{"ToString", "[", 
           RowBox[{"Length", "[", 
            RowBox[{
            "pro", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"string", "=", 
          RowBox[{
          "string", "<>", "\"\<\\tpm_rows[max_projection_ind]=\>\"", "<>", 
           "rows", "<>", "\"\<; pm_cols[max_projection_ind]=\>\"", "<>", 
           "cols", "<>", "\"\<;\\n\>\""}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"string", "=", 
          RowBox[{"string", "<>", "\"\<\\t{\\n\>\""}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"string", "=", 
          RowBox[{
          "string", "<>", "\"\<\\t\\tshort temp_pm[\>\"", "<>", "rows", "<>", 
           "\"\<]\>\"", "<>", "\"\<[\>\"", "<>", "cols", "<>", "\"\<]=\>\"", "<>", 
           RowBox[{"ToString", "[", "pro", "]"}], "<>", "\"\<;\\n\>\""}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"string", "=", 
          RowBox[{
          "string", "<>", "\"\<\\t\\tfor(int p1=0; p1<\>\"", "<>", "rows", 
           "<>", "\"\<; p1++){for(int p2=0; p2<\>\"", "<>", "cols", "<>", 
           "\"\<; p2++){projection_matrices[max_projection_ind][p1][p2]=temp_\
pm[p1][p2];}};\\n\>\""}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"string", "=", 
          RowBox[{"string", "<>", "\"\<\\t}\\n\\n\>\""}]}], ";"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"pro", ",", "projectionmatrixList"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "string"}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8273110534931383`*^9, 3.827311068680707*^9}, {
  3.8273111070622797`*^9, 3.8273112908581553`*^9}, {3.8273114287103252`*^9, 
  3.8273115559702578`*^9}, {3.827921239436091*^9, 3.8279212660546627`*^9}, {
  3.827921844116878*^9, 3.827921915088057*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"2d849cd2-0ad0-45a8-91fa-c72ee192f783"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Loading Lie art", "Subsection",
 CellChangeTimes->{{3.827311566251576*^9, 
  3.8273115721071463`*^9}},ExpressionUUID->"c925aff8-8a81-450f-a39d-\
ca1ae88c0107"],

Cell["\<\
We will use LieART as the foundation of getting our projection matrices, \
since many of the embeddings are already encoded into it.\
\>", "Text",
 CellChangeTimes->{{3.8251215944542913`*^9, 3.82512159956643*^9}, {
  3.827311574269113*^9, 
  3.827311602219922*^9}},ExpressionUUID->"ae7f6663-c4e6-48f9-86f8-\
d4a2229c7aba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "LieART`"}]], "Input",
 CellChangeTimes->{{3.824987363089843*^9, 3.8249873783090363`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"581f89b6-f139-41c3-ba3d-8b2ef4487f08"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox["\<\"LieART 2.0.0\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{
  3.8249873787302303`*^9, 3.8250383592128963`*^9, 3.825127776824253*^9, 
   3.8251322428218*^9, 3.8253855206977663`*^9, 3.825387502312421*^9, 
   3.8253875442019167`*^9, {3.8254142073600483`*^9, 3.8254142342066717`*^9}, 
   3.8256515521702137`*^9, 3.82572939355464*^9, 3.825729705143509*^9, 
   3.825733138162079*^9, {3.8268761497327223`*^9, 3.8268761622415857`*^9}, 
   3.827312327187779*^9, 3.827375440667409*^9, 3.827921291275576*^9, 
   3.827921342845628*^9, 3.827921920795897*^9, {3.828330925277277*^9, 
   3.8283309353871927`*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"53087f3e-7110-4929-8e3f-fb9c4806eb08"],

Cell[BoxData[
 FormBox["\<\"last revised 29 November 2019\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{
  3.8249873787302303`*^9, 3.8250383592128963`*^9, 3.825127776824253*^9, 
   3.8251322428218*^9, 3.8253855206977663`*^9, 3.825387502312421*^9, 
   3.8253875442019167`*^9, {3.8254142073600483`*^9, 3.8254142342066717`*^9}, 
   3.8256515521702137`*^9, 3.82572939355464*^9, 3.825729705143509*^9, 
   3.825733138162079*^9, {3.8268761497327223`*^9, 3.8268761622415857`*^9}, 
   3.827312327187779*^9, 3.827375440667409*^9, 3.827921291275576*^9, 
   3.827921342845628*^9, 3.827921920795897*^9, {3.828330925277277*^9, 
   3.828330935411866*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6d5123d2-1f8e-4e14-a50a-0985f8c02bc9"]
}, Open  ]]
}, Open  ]],

Cell["\<\
We next create a function which will output our projection matrices in a nice \
way.\
\>", "Text",
 CellChangeTimes->{{3.825121602886627*^9, 
  3.825121632803719*^9}},ExpressionUUID->"25d7557d-3114-49d8-a552-\
5df02f76d1d9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Regular embeddings ", "Section",
 CellChangeTimes->{{3.8273116146271887`*^9, 
  3.82731164809868*^9}},ExpressionUUID->"c6979308-be9e-4eff-88a6-\
06c6dc51154f"],

Cell[CellGroupData[{

Cell["Our regular embeddings", "Subsection",
 CellChangeTimes->{{3.8251332105393133`*^9, 3.825133218747954*^9}, {
  3.825384818448286*^9, 3.825384820813354*^9}, {3.82731185271455*^9, 
  3.827311856154685*^9}},ExpressionUUID->"d8836cf0-2333-4d23-9145-\
6c7e551e3464"],

Cell["\<\
In some instances it is quicker for us to do the embeddings rather then using \
LieART, particularly if n is large.\
\>", "Text",
 CellChangeTimes->{{3.825132737490081*^9, 3.8251327706688423`*^9}, {
  3.827311867902179*^9, 
  3.827311891018202*^9}},ExpressionUUID->"38541d0e-2a40-4ee3-aff7-\
9a04037db8a7"],

Cell["bn-1", "Text",
 CellChangeTimes->{{3.82513360382876*^9, 
  3.825133604340336*^9}},ExpressionUUID->"57d3effc-6f1c-4b28-94af-\
c9db0ce43784"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ProjectionMatrix", "[", 
   RowBox[{"B10", ",", 
    RowBox[{"ProductAlgebra", "[", 
     RowBox[{"A3", ",", "B7"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Bnre3", "[", "n_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"out", ",", "third"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"out", "=", 
       RowBox[{"IdentityMatrix", "[", "n", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"third", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{
       RowBox[{
       "third", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "=", 
       RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"third", "\[LeftDoubleBracket]", 
        RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], "=", 
       RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"out", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
       "=", "third"}], ";", "\[IndentingNewLine]", "out"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ProjectionMatrix", "[", 
   RowBox[{"B12", ",", 
    RowBox[{"ProductAlgebra", "[", 
     RowBox[{"A3", ",", "B9"}], "]"}]}], "]"}], "-", 
  RowBox[{"Bnre3", "[", "12", "]"}]}]}], "Input",
 CellChangeTimes->{{3.825132791542077*^9, 3.8251329704924107`*^9}, 
   3.825133197986388*^9, {3.825417882561153*^9, 3.825417900629554*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"a1b8cdc6-11a2-4107-a3a7-d5ce8f8129ea"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.825417882823661*^9, 3.825417901567349*^9}, 
   3.825651564591343*^9, 3.825729408897537*^9, 3.82572972173204*^9, 
   3.825733149950626*^9, 3.8268761419721212`*^9, 3.827312340501526*^9, 
   3.8273754545297403`*^9, 3.8279212916255608`*^9, 3.827921362293394*^9, 
   3.827921936621313*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"0918968f-05a2-406b-a792-2c2ac00bcc40"]
}, Open  ]],

Cell["Removing n from Bn Dn", "Text",
 CellChangeTimes->{{3.825133203987645*^9, 3.8251332303246403`*^9}, {
  3.82541531546177*^9, 
  3.8254153168529673`*^9}},ExpressionUUID->"cf4348d4-90de-4748-a984-\
c130ba73be17"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Bnren", "[", "n_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"out", ",", "last"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"out", "=", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
         "out", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", 
         RowBox[{
          RowBox[{"-", "i"}], "-", "1"}], "\[RightDoubleBracket]"}], "=", 
        "1"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"last", "=", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"last", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      "=", 
      RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"last", "\[LeftDoubleBracket]", 
       RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], "=", 
      RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"out", "\[LeftDoubleBracket]", 
       RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], "=", "last"}], ";", 
     "\[IndentingNewLine]", "out"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ProjectionMatrix", "[", 
   RowBox[{"B12", ",", 
    RowBox[{"ProductAlgebra", "[", "D12", "]"}]}], "]"}], "-", 
  RowBox[{"Bnren", "[", "12", "]"}]}]}], "Input",
 CellChangeTimes->{{3.825133231974554*^9, 3.825133440488184*^9}, {
  3.825415329795816*^9, 3.8254153306336603`*^9}, {3.8254206081479807`*^9, 
  3.825420617562435*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"afeedce2-608c-4361-8f8c-2ab52d658b82"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.82513324322709*^9, 3.8251332650148373`*^9}, {
   3.825133342324642*^9, 3.8251333552990103`*^9}, {3.825133393339013*^9, 
   3.8251334413713913`*^9}, 3.825385526203443*^9, 3.8253875025093107`*^9, 
   3.825387549923244*^9, 3.8254142076692257`*^9, 3.825414238357195*^9, 
   3.825415330951971*^9, {3.8254206122576103`*^9, 3.825420617980565*^9}, 
   3.825651565026366*^9, 3.825729409251444*^9, 3.825729722342759*^9, 
   3.825733150243691*^9, 3.827312340808902*^9, 3.8273754549108953`*^9, 
   3.827921291654152*^9, 3.8279213627327967`*^9, 3.8279219369927483`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"7bd55aca-a92f-4bc4-93fa-eb2138cf2732"]
}, Open  ]],

Cell["Removing n-1 from Bn", "Text",
 CellChangeTimes->{{3.8251336086645184`*^9, 
  3.825133612324581*^9}},ExpressionUUID->"ac938ce7-e25b-4326-b33f-\
6fee5616a80b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Bnrenm1", "[", "n_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"out", ",", "last"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"out", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
           "out", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", 
           RowBox[{
            RowBox[{"-", "i"}], "-", "2"}], "\[RightDoubleBracket]"}], "=", 
          "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"last", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
        "last", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"last", "\[LeftDoubleBracket]", 
         RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"out", "\[LeftDoubleBracket]", 
         RowBox[{"-", "3"}], "\[RightDoubleBracket]"}], "=", "last"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"out", "\[LeftDoubleBracket]", 
          RowBox[{"-", "2"}], "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "=", "1"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"out", "\[LeftDoubleBracket]", 
          RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", 
         RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], "=", "1"}], ";", 
       "\[IndentingNewLine]", "out"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ProjectionMatrix", "[", 
     RowBox[{"B6", ",", 
      RowBox[{"ProductAlgebra", "[", 
       RowBox[{"D5", ",", "A1"}], "]"}]}], "]"}], "-", 
    RowBox[{"Bnrenm1", "[", "6", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.825133620877981*^9, 3.825133749071621*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"e8cb6db5-28b0-4d01-9492-c2f521d80698"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8251336256794643`*^9, {3.825133665469738*^9, 3.825133700904525*^9}, {
   3.825133734843306*^9, 3.825133749649334*^9}, 3.825385526277211*^9, 
   3.825387502522848*^9, 3.825387550060131*^9, 3.825414207704925*^9, 
   3.8254142384693003`*^9, 3.825651565106347*^9, 3.825729409323015*^9, 
   3.82572972244331*^9, 3.825733150321331*^9, 3.827312340876153*^9, 
   3.827375454993711*^9, 3.827921291682665*^9, 3.8279213628177*^9, 
   3.8279219370774107`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"22327246-de14-4c23-8036-ed692c498089"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dn", "Subsubsection",
 CellChangeTimes->{{3.825136784349347*^9, 
  3.825136785809268*^9}},ExpressionUUID->"410d6862-c11e-4248-936e-\
89c662bf335e"],

Cell["Removing 2 from Dn", "Text",
 CellChangeTimes->{{3.825136788477453*^9, 
  3.825136792481444*^9}},ExpressionUUID->"e53a01ca-ecb5-4f7c-a553-\
578fac177942"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Dre2", "[", "n_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"out", ",", "third"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"out", "=", 
        RowBox[{"IdentityMatrix", "[", "n", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"third", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
        "third", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "=", 
        
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"third", "\[LeftDoubleBracket]", 
         RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"third", "\[LeftDoubleBracket]", 
         RowBox[{"-", "2"}], "\[RightDoubleBracket]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"out", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
         "=", "third"}], ";", "\[IndentingNewLine]", "out"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Dre2", "[", "8", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ProjectionMatrix", "[", 
     RowBox[{"D8", ",", 
      RowBox[{"ProductAlgebra", "[", 
       RowBox[{"A1", ",", "A1", ",", "D6"}], "]"}]}], "]"}], "-", 
    RowBox[{"Dre2", "[", "8", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.825136799342465*^9, 3.825136858806518*^9}, {
  3.826876170728052*^9, 3.826876174547546*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"579d7f24-0f57-455a-ac77-c5e007173f1c"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}]},
     {"0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.825136818553773*^9, 3.825136859246426*^9}, 
   3.825385526442924*^9, 3.825387502553846*^9, 3.8253875503346367`*^9, 
   3.825414207746685*^9, 3.82541423875224*^9, 3.8256515652920227`*^9, 
   3.825729409492193*^9, 3.825729722655283*^9, 3.825733150482154*^9, {
   3.826876168409071*^9, 3.8268761751423483`*^9}, 3.8273123409119473`*^9, 
   3.827375455047389*^9, 3.827921291738278*^9, 3.8279213628698683`*^9, 
   3.827921937127503*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"22687a54-ccbb-4e7c-85f5-82767e903584"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.825136818553773*^9, 3.825136859246426*^9}, 
   3.825385526442924*^9, 3.825387502553846*^9, 3.8253875503346367`*^9, 
   3.825414207746685*^9, 3.82541423875224*^9, 3.8256515652920227`*^9, 
   3.825729409492193*^9, 3.825729722655283*^9, 3.825733150482154*^9, {
   3.826876168409071*^9, 3.8268761751423483`*^9}, 3.8273123409119473`*^9, 
   3.827375455047389*^9, 3.827921291738278*^9, 3.8279213628698683`*^9, 
   3.82792193728487*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"2d978b14-0876-4b8a-886a-6eac7e770a7a"]
}, Open  ]],

Cell["Removing 3 from Dn", "Text",
 CellChangeTimes->{{3.8251370755524282`*^9, 
  3.825137078104848*^9}},ExpressionUUID->"6cac7f8b-3415-4a01-a24e-\
205a9fe7b263"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Dre3", "[", "n_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"out", ",", "third"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"out", "=", 
        RowBox[{"IdentityMatrix", "[", "n", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"third", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
        "third", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "=", 
        
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"third", "\[LeftDoubleBracket]", 
         RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"third", "\[LeftDoubleBracket]", 
         RowBox[{"-", "2"}], "\[RightDoubleBracket]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"out", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
         "=", "third"}], ";", "\[IndentingNewLine]", "out"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ProjectionMatrix", "[", 
     RowBox[{"D9", ",", 
      RowBox[{"ProductAlgebra", "[", 
       RowBox[{"A3", ",", "D6"}], "]"}]}], "]"}], "-", 
    RowBox[{"Dre3", "[", "9", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.825137087849311*^9, 3.825137113241888*^9}, {
  3.82513714421817*^9, 3.825137155125432*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"82d6fc88-420e-491d-8153-393e77ce6fda"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.825137092539662*^9, 3.8251371136833572`*^9}, 
   3.8251371509062843`*^9, 3.8253855267953367`*^9, 3.8253875025893*^9, 
   3.8253875510387697`*^9, 3.82541420778373*^9, 3.8254142393803883`*^9, 
   3.825651565805933*^9, 3.82572940983801*^9, 3.8257297230222073`*^9, 
   3.825733150819893*^9, 3.827312341415924*^9, 3.827375455593525*^9, 
   3.8279212917934437`*^9, 3.8279213634197197`*^9, 3.827921937633877*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"9c55c9ac-1f0b-44ab-adf4-b4f352bf1310"]
}, Open  ]],

Cell["Removing k from Dn", "Text",
 CellChangeTimes->{{3.8251372323911333`*^9, 
  3.82513724612519*^9}},ExpressionUUID->"1a37762f-a827-41ad-8879-\
6ec0dd1aae2c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Drek", "[", 
     RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"out", ",", "third"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"out", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
           "out", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", 
           RowBox[{"k", "-", "i"}], "\[RightDoubleBracket]"}], "=", "1"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"third", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
        "third", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "=", 
        
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"third", "\[LeftDoubleBracket]", 
         RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"third", "\[LeftDoubleBracket]", 
         RowBox[{"-", "2"}], "\[RightDoubleBracket]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"out", "\[LeftDoubleBracket]", 
         RowBox[{"k", "-", "1"}], "\[RightDoubleBracket]"}], "=", "third"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
         "out", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "=", "1"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"out", "\[LeftDoubleBracket]", 
            RowBox[{"n", "-", "i", "+", "1"}], "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", 
           RowBox[{"n", "-", "i", "+", "1"}], "\[RightDoubleBracket]"}], "=", 
          "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"n", "-", "k"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "out"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ProjectionMatrix", "[", 
     RowBox[{"D11", ",", 
      RowBox[{"ProductAlgebra", "[", 
       RowBox[{"D3", ",", "D8"}], "]"}]}], "]"}], "-", 
    RowBox[{"Drek", "[", 
     RowBox[{"11", ",", "3"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.82513725553164*^9, 3.8251373782464437`*^9}, {
  3.8251374094099493`*^9, 3.825137483640189*^9}, {3.8251375147269783`*^9, 
  3.825137640701632*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"c4471934-6984-4d5e-b24b-19d51255c736"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.825137263604594*^9, 3.8251373047757473`*^9}, 
   3.8251373352148027`*^9, {3.825137373618194*^9, 3.825137378679393*^9}, {
   3.825137419743779*^9, 3.825137484027266*^9}, {3.825137537423155*^9, 
   3.8251376413227158`*^9}, 3.825385528578638*^9, 3.8253875026256*^9, 
   3.825387554027198*^9, 3.825414207844144*^9, 3.8254142423080683`*^9, 
   3.825651567760653*^9, 3.825729411550724*^9, 3.8257297248714447`*^9, 
   3.825733152443651*^9, 3.827312343105192*^9, 3.827375457419787*^9, 
   3.8279212918321247`*^9, 3.827921365362627*^9, 3.827921939399259*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"d3a69cc7-542a-427b-91c1-de692767f0fa"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Regular algebras", "Subsection",
 CellChangeTimes->{{3.825133221611554*^9, 
  3.82513322643472*^9}},ExpressionUUID->"fa8ea7f8-8777-4a57-8cb3-\
38a33b4ba320"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"stringreg", "=", "\"\<\>\""}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"**", 
    RowBox[{"*", "An"}]}], "****)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Dropping", " ", "the", " ", "nth", " ", "node", " ", "from", " ", "the", 
    " ", "dynkin", " ", "diagram", " ", "of", " ", "An"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"pm", "=", 
       RowBox[{"Drop", "[", 
        RowBox[{
         RowBox[{"ProjectionMatrix", "[", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<A\>\"", "<>", 
             RowBox[{"ToString", "[", "n", "]"}]}], "]"}], ",", 
           RowBox[{"ProductAlgebra", "[", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<A\>\"", "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"n", "-", "1"}], "]"}]}], "]"}], ",", "U1"}], "]"}]}],
           "]"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], ";", 
      RowBox[{"stringreg", "=", 
       RowBox[{"stringreg", "<>", 
        RowBox[{"makeProjection", "[", 
         RowBox[{
          RowBox[{"\"\<A\>\"", "<>", 
           RowBox[{"ToString", "[", "n", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\"\<A\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"n", "-", "1"}], "]"}]}], "}"}], ",", "pm"}], "]"}]}]}], 
      ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "2", ",", "24"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Dropping", " ", "the", " ", 
    RowBox[{"(", "k", ")"}], "the", " ", "node", " ", "from", " ", "the", " ",
     "dynkin", " ", "diagram", " ", "of", " ", "An"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"pm", "=", 
       RowBox[{"Drop", "[", 
        RowBox[{
         RowBox[{"ProjectionMatrix", "[", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<A\>\"", "<>", 
             RowBox[{"ToString", "[", "n", "]"}]}], "]"}], ",", 
           RowBox[{"ProductAlgebra", "[", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<A\>\"", "<>", 
               RowBox[{"ToString", "[", "k", "]"}]}], "]"}], ",", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<A\>\"", "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"n", "-", "1", "-", "k"}], "]"}]}], "]"}], ",", 
             "U1"}], "]"}]}], "]"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"stringreg", "=", 
       RowBox[{"stringreg", "<>", 
        RowBox[{"makeProjection", "[", 
         RowBox[{
          RowBox[{"\"\<A\>\"", "<>", 
           RowBox[{"ToString", "[", "n", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\"\<A\>\"", "<>", 
             RowBox[{"ToString", "[", "k", "]"}]}], ",", 
            RowBox[{"\"\<A\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"n", "-", "1", "-", "k"}], "]"}]}]}], "}"}], ",", 
          "pm"}], "]"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "2", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"**", "C2"}], "***)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Dropping", "  ", "1", " ", "from", " ", "C2"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringreg", "=", 
    RowBox[{"stringreg", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<C2\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<A1\>\"", ",", "\"\<A1\>\""}], "}"}], ",", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"C2", ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{"A1", ",", "A1"}], "]"}]}], "]"}]}], " ", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"**", "B3"}], "***)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Dropping", " ", "3", " ", "from", " ", "B3", " ", "ex"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringreg", "=", 
    RowBox[{"stringreg", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<B3\>\"", ",", 
       RowBox[{"{", "\"\<A3\>\"", "}"}], ",", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"B3", ",", 
         RowBox[{"ProductAlgebra", "[", "A3", "]"}]}], "]"}]}], " ", 
      "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Dropping", " ", "2", " ", "from", " ", "B3", " ", "ex"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringreg", "=", 
    RowBox[{"stringreg", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<B3\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<A1\>\"", ",", "\"\<A1\>\"", ",", "\"\<A1\>\""}], "}"}], 
       ",", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"B3", ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{"A1", ",", "A1", ",", "A1"}], "]"}]}], "]"}]}], " ", 
      "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Dropping", " ", "1", " ", "from", " ", "B3", " ", "unex"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringreg", "=", 
    RowBox[{"stringreg", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<B3\>\"", ",", 
       RowBox[{"{", "\"\<C2\>\"", "}"}], ",", 
       RowBox[{"Drop", "[", 
        RowBox[{
         RowBox[{"ProjectionMatrix", "[", 
          RowBox[{"B3", ",", 
           RowBox[{"ProductAlgebra", "[", 
            RowBox[{"C2", ",", "U1"}], "]"}]}], "]"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], " ", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"**", "B4"}], "***)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Dropping", " ", "2", " ", "from", " ", "B4", " ", "ex"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringreg", "=", 
    RowBox[{"stringreg", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<B4\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<A1\>\"", ",", "\"\<A1\>\"", ",", "\"\<C2\>\""}], "}"}], 
       ",", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"B4", ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{"A1", ",", "A1", ",", "C2"}], "]"}]}], "]"}]}], " ", 
      "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Dropping", " ", "3", " ", "from", " ", "B4", " ", "ex"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringreg", "=", 
    RowBox[{"stringreg", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<B4\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<A3\>\"", ",", "\"\<A1\>\""}], "}"}], ",", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"B4", ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{"A3", ",", "A1"}], "]"}]}], "]"}]}], " ", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Dropping", " ", "4", " ", "from", " ", "B4", " ", "ex"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringreg", "=", 
    RowBox[{"stringreg", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<B4\>\"", ",", 
       RowBox[{"{", "\"\<D4\>\"", "}"}], ",", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"B4", ",", 
         RowBox[{"ProductAlgebra", "[", "D4", "]"}]}], "]"}]}], " ", 
      "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Dropping", " ", "1", " ", "from", " ", "B4", " ", "unex"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringreg", "=", 
    RowBox[{"stringreg", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<B4\>\"", ",", 
       RowBox[{"{", "\"\<B3\>\"", "}"}], ",", 
       RowBox[{"Drop", "[", 
        RowBox[{
         RowBox[{"ProjectionMatrix", "[", 
          RowBox[{"B4", ",", 
           RowBox[{"ProductAlgebra", "[", 
            RowBox[{"B3", ",", "U1"}], "]"}]}], "]"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], " ", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"**", "Bn"}], "***)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Dropping", " ", "2", " ", "from", " ", "Bn", " ", "ex"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"pm", "=", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<B\>\"", "<>", 
           RowBox[{"ToString", "[", "n", "]"}]}], "]"}], ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{"A1", ",", "A1", ",", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<B\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"n", "-", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"stringreg", "=", 
       RowBox[{"stringreg", "<>", 
        RowBox[{"makeProjection", "[", 
         RowBox[{
          RowBox[{"\"\<B\>\"", "<>", 
           RowBox[{"ToString", "[", "n", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\"\<A1\>\"", ",", "\"\<A1\>\"", ",", 
            RowBox[{"\"\<B\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"n", "-", "2"}], "]"}]}]}], "}"}], ",", "pm"}], 
         "]"}]}]}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "5", ",", "24"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Dropping", " ", "3", " ", "from", " ", "Bn", " ", "ex"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"stringreg", "=", 
   RowBox[{"stringreg", "<>", 
    RowBox[{"makeProjection", "[", 
     RowBox[{"\"\<B5\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"\"\<A3\>\"", ",", "\"\<C2\>\""}], "}"}], ",", 
      RowBox[{"ProjectionMatrix", "[", 
       RowBox[{"B5", ",", 
        RowBox[{"ProductAlgebra", "[", 
         RowBox[{"A3", ",", "C2"}], "]"}]}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"pm", "=", 
       RowBox[{"Bnre3", "[", "n", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"stringreg", "=", 
       RowBox[{"stringreg", "<>", 
        RowBox[{"makeProjection", "[", 
         RowBox[{
          RowBox[{"\"\<B\>\"", "<>", 
           RowBox[{"ToString", "[", "n", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\"\<A3\>\"", ",", 
            RowBox[{"\"\<B\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"n", "-", "3"}], "]"}]}]}], "}"}], ",", "pm"}], 
         "]"}]}]}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "6", ",", "24"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Dropping", " ", "n", " ", "from", " ", "Bn", " ", "ex"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"pm", "=", 
       RowBox[{"Bnren", "[", "n", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"stringreg", "=", 
       RowBox[{"stringreg", "<>", 
        RowBox[{"makeProjection", "[", 
         RowBox[{
          RowBox[{"\"\<B\>\"", "<>", 
           RowBox[{"ToString", "[", "n", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\"\<D\>\"", "<>", 
            RowBox[{"ToString", "[", "n", "]"}]}], "}"}], ",", "pm"}], 
         "]"}]}]}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "5", ",", "24"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Dropping", " ", "n"}], "-", 
    RowBox[{"1", " ", "from", " ", "Bn", " ", "ex"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"pm", "=", 
       RowBox[{"Bnrenm1", "[", "n", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"stringreg", "=", 
       RowBox[{"stringreg", "<>", 
        RowBox[{"makeProjection", "[", 
         RowBox[{
          RowBox[{"\"\<B\>\"", "<>", 
           RowBox[{"ToString", "[", "n", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\"\<D\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"n", "-", "1"}], "]"}]}], ",", "\"\<A1\>\""}], "}"}], 
          ",", "pm"}], "]"}]}]}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "5", ",", "24"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Dropping", " ", "n"}], "-", 
    RowBox[{"2", " ", "from", " ", "Bn", " ", "ex"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"stringreg", "=", 
   RowBox[{"stringreg", "<>", 
    RowBox[{"makeProjection", "[", 
     RowBox[{"\"\<B5\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"\"\<A3\>\"", ",", "\"\<C2\>\""}], "}"}], ",", 
      RowBox[{"ProjectionMatrix", "[", 
       RowBox[{"B5", ",", 
        RowBox[{"ProductAlgebra", "[", 
         RowBox[{"A3", ",", "C2"}], "]"}]}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"pm", "=", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<B\>\"", "<>", 
           RowBox[{"ToString", "[", "n", "]"}]}], "]"}], ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<D\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"n", "-", "2"}], "]"}]}], "]"}], ",", "C2"}], "]"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"stringreg", "=", 
       RowBox[{"stringreg", "<>", 
        RowBox[{"makeProjection", "[", 
         RowBox[{
          RowBox[{"\"\<B\>\"", "<>", 
           RowBox[{"ToString", "[", "n", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\"\<D\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"n", "-", "2"}], "]"}]}], ",", "\"\<C2\>\""}], "}"}], 
          ",", "pm"}], "]"}]}]}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "6", ",", "24"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Dropping", " ", "1", " ", "from", " ", "Bn", " ", "unex", " ", 
    RowBox[{"Drop", "[", 
     RowBox[{
      RowBox[{"ProjectionMatrix", "[", 
       RowBox[{"B9", ",", 
        RowBox[{"ProductAlgebra", "[", 
         RowBox[{"B8", ",", "U1"}], "]"}]}], "]"}], ",", 
      RowBox[{"-", "1"}]}], "]"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"pm", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"{", 
            RowBox[{"0", ",", "#"}], "}"}], "]"}], "&"}], ",", 
         RowBox[{"IdentityMatrix", "[", 
          RowBox[{"n", "-", "1"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"stringreg", "=", 
       RowBox[{"stringreg", "<>", 
        RowBox[{"makeProjection", "[", 
         RowBox[{
          RowBox[{"\"\<B\>\"", "<>", 
           RowBox[{"ToString", "[", "n", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\"\<B\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"n", "-", "1"}], "]"}]}], "}"}], ",", "pm"}], "]"}]}]}], 
      ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "5", ",", "24"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Dropping", " ", "n"}], "-", 
      RowBox[{"k", " ", "for", " ", "k"}]}], "=", "3"}], ",", 
    RowBox[{
     RowBox[{"...", "n"}], "-", "4"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"pm", "=", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<B\>\"", "<>", 
           RowBox[{"ToString", "[", "n", "]"}]}], "]"}], ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<D\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"n", "-", "k"}], "]"}]}], "]"}], ",", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<B\>\"", "<>", 
             RowBox[{"ToString", "[", "k", "]"}]}], "]"}]}], "]"}]}], "]"}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"stringreg", "=", 
       RowBox[{"stringreg", "<>", 
        RowBox[{"makeProjection", "[", 
         RowBox[{
          RowBox[{"\"\<B\>\"", "<>", 
           RowBox[{"ToString", "[", "n", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\"\<D\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"n", "-", "k"}], "]"}]}], ",", 
            RowBox[{"\"\<B\>\"", "<>", 
             RowBox[{"ToString", "[", "k", "]"}]}]}], "}"}], ",", "pm"}], 
         "]"}]}]}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "5", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "3", ",", 
       RowBox[{"n", "-", "4"}]}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "Cn"}], ",", " ", 
    RowBox[{"n", "\[GreaterEqual]", "3"}]}], "***)"}], " ", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Dropping", " ", "1", " ", "for", " ", "Cn"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"pm", "=", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<C\>\"", "<>", 
           RowBox[{"ToString", "[", "n", "]"}]}], "]"}], ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{"A1", ",", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<C\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"n", "-", "1"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"stringreg", "=", 
       RowBox[{"stringreg", "<>", 
        RowBox[{"makeProjection", "[", 
         RowBox[{
          RowBox[{"\"\<C\>\"", "<>", 
           RowBox[{"ToString", "[", "n", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\"\<A1\>\"", ",", 
            RowBox[{"\"\<C\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"n", "-", "1"}], "]"}]}]}], "}"}], ",", "pm"}], 
         "]"}]}]}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "3", ",", "24"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Dropping", " ", "kth", " ", "for", " ", "k"}], "=", "2"}], ",", 
    
    RowBox[{"...", 
     RowBox[{"n", "/", "2"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"pm", "=", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<C\>\"", "<>", 
           RowBox[{"ToString", "[", "n", "]"}]}], "]"}], ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<C\>\"", "<>", 
             RowBox[{"ToString", "[", "k", "]"}]}], "]"}], ",", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<C\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"n", "-", "k"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"stringreg", "=", 
       RowBox[{"stringreg", "<>", 
        RowBox[{"makeProjection", "[", 
         RowBox[{
          RowBox[{"\"\<C\>\"", "<>", 
           RowBox[{"ToString", "[", "n", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\"\<C\>\"", "<>", 
             RowBox[{"ToString", "[", "k", "]"}]}], ",", 
            RowBox[{"\"\<C\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"n", "-", "k"}], "]"}]}]}], "}"}], ",", "pm"}], 
         "]"}]}]}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "3", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "2", ",", 
       RowBox[{"n", "/", "2"}]}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Dropping", " ", "n", " ", "from", " ", "unextended"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"pm", "=", 
       RowBox[{"Drop", "[", 
        RowBox[{
         RowBox[{"ProjectionMatrix", "[", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<C\>\"", "<>", 
             RowBox[{"ToString", "[", "n", "]"}]}], "]"}], ",", 
           RowBox[{"ProductAlgebra", "[", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<A\>\"", "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"n", "-", "1"}], "]"}]}], "]"}], ",", "U1"}], "]"}]}],
           "]"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"stringreg", "=", 
       RowBox[{"stringreg", "<>", 
        RowBox[{"makeProjection", "[", 
         RowBox[{
          RowBox[{"\"\<C\>\"", "<>", 
           RowBox[{"ToString", "[", "n", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\"\<A\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"n", "-", "1"}], "]"}]}], "}"}], ",", "pm"}], "]"}]}]}], 
      ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "3", ",", "24"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"**", "D4"}], "***)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"*", "Dropping", " ", "2", " ", "from", " ", "D4"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringreg", "=", 
    RowBox[{"stringreg", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<D4\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
        "\"\<A1\>\"", ",", "\"\<A1\>\"", ",", "\"\<A1\>\"", ",", 
         "\"\<A1\>\""}], "}"}], ",", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"D4", ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{"A1", ",", "A1", ",", "A1", ",", "A1"}], "]"}]}], "]"}]}], 
      " ", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"*", "Dropping", " ", "4", " ", "from", " ", "D4", " ", "unex"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringreg", "=", 
    RowBox[{"stringreg", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<D4\>\"", ",", 
       RowBox[{"{", "\"\<A3\>\"", "}"}], ",", 
       RowBox[{"Drop", "[", 
        RowBox[{
         RowBox[{"ProjectionMatrix", "[", 
          RowBox[{"D4", ",", 
           RowBox[{"ProductAlgebra", "[", 
            RowBox[{"A3", ",", "U1"}], "]"}]}], "]"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], " ", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"**", "D5"}], "***)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"*", "Dropping", " ", "2", " ", "from", " ", "D5"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringreg", "=", 
    RowBox[{"stringreg", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<D5\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<A1\>\"", ",", "\"\<A1\>\"", ",", "\"\<A3\>\""}], "}"}], 
       ",", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"D5", ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{"A1", ",", "A1", ",", "A3"}], "]"}]}], "]"}]}], " ", 
      "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"*", "Dropping", " ", "1", " ", "from", " ", "D5", " ", "unex"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringreg", "=", 
    RowBox[{"stringreg", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<D5\>\"", ",", 
       RowBox[{"{", "\"\<D4\>\"", "}"}], ",", 
       RowBox[{"Drop", "[", 
        RowBox[{
         RowBox[{"ProjectionMatrix", "[", 
          RowBox[{"D5", ",", 
           RowBox[{"ProductAlgebra", "[", 
            RowBox[{"D4", ",", "U1"}], "]"}]}], "]"}], " ", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"*", "Dropping", " ", "5", " ", "from", " ", "D5", " ", "unex"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringreg", "=", 
    RowBox[{"stringreg", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<D5\>\"", ",", 
       RowBox[{"{", "\"\<A4\>\"", "}"}], ",", 
       RowBox[{"Drop", "[", 
        RowBox[{
         RowBox[{"ProjectionMatrix", "[", 
          RowBox[{"D5", ",", 
           RowBox[{"ProductAlgebra", "[", 
            RowBox[{"A4", ",", "U1"}], "]"}]}], "]"}], " ", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"**", "D6"}], "***)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Dropping", " ", "2", " ", "from", " ", "D6"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringreg", "=", 
    RowBox[{"stringreg", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<D6\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<A1\>\"", ",", "\"\<A1\>\"", ",", "\"\<D4\>\""}], "}"}], 
       ",", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"D6", ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{"A1", ",", "A1", ",", "D4"}], "]"}]}], "]"}]}], " ", 
      "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Dropping", " ", "3", " ", "from", " ", "D6"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringreg", "=", 
    RowBox[{"stringreg", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<D6\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<A3\>\"", ",", "\"\<A3\>\""}], "}"}], ",", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"D6", ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{"A3", ",", "A3"}], "]"}]}], "]"}]}], " ", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Dropping", " ", "1", " ", "from", " ", "D6", " ", "unex"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringreg", "=", 
    RowBox[{"stringreg", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<D6\>\"", ",", 
       RowBox[{"{", "\"\<D5\>\"", "}"}], ",", 
       RowBox[{"Drop", "[", 
        RowBox[{
         RowBox[{"ProjectionMatrix", "[", 
          RowBox[{"D6", ",", 
           RowBox[{"ProductAlgebra", "[", 
            RowBox[{"D5", ",", "U1"}], "]"}]}], "]"}], " ", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"*", "Dropping", " ", "6", " ", "from", " ", "D6", " ", "unex"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringreg", "=", 
    RowBox[{"stringreg", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<D6\>\"", ",", 
       RowBox[{"{", "\"\<A5\>\"", "}"}], ",", 
       RowBox[{"Drop", "[", 
        RowBox[{
         RowBox[{"ProjectionMatrix", "[", 
          RowBox[{"D6", ",", 
           RowBox[{"ProductAlgebra", "[", 
            RowBox[{"A5", ",", "U1"}], "]"}]}], "]"}], " ", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"**", "Dn"}], "***)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Dropping", " ", "2", " ", "from", " ", "Dn"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"pm", "=", 
       RowBox[{"Dre2", "[", "n", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"stringreg", "=", 
       RowBox[{"stringreg", "<>", 
        RowBox[{"makeProjection", "[", 
         RowBox[{
          RowBox[{"\"\<D\>\"", "<>", 
           RowBox[{"ToString", "[", "n", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\"\<A1\>\"", ",", "\"\<A1\>\"", ",", 
            RowBox[{"\"\<D\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"n", "-", "2"}], "]"}]}]}], "}"}], ",", "pm"}], 
         "]"}]}]}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "7", ",", "24"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Dropping", " ", "3", " ", "for", " ", "Dn"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"pm", "=", 
       RowBox[{"Dre3", "[", "n", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"stringreg", "=", 
       RowBox[{"stringreg", "<>", 
        RowBox[{"makeProjection", "[", 
         RowBox[{
          RowBox[{"\"\<D\>\"", "<>", 
           RowBox[{"ToString", "[", "n", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\"\<A3\>\"", ",", 
            RowBox[{"\"\<D\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"n", "-", "3"}], "]"}]}]}], "}"}], ",", "pm"}], 
         "]"}]}]}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "7", ",", "24"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Dropping", " ", "k"}], "=", "4"}], ",", "5", ",", "...", ",", 
    RowBox[{"n", "/", "2"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"pm", "=", 
       RowBox[{"Drek", "[", 
        RowBox[{"n", ",", "k"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"stringreg", "=", 
       RowBox[{"stringreg", "<>", 
        RowBox[{"makeProjection", "[", 
         RowBox[{
          RowBox[{"\"\<D\>\"", "<>", 
           RowBox[{"ToString", "[", "n", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\"\<D\>\"", "<>", 
             RowBox[{"ToString", "[", "k", "]"}]}], ",", 
            RowBox[{"\"\<D\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"n", "-", "k"}], "]"}]}]}], "}"}], ",", "pm"}], 
         "]"}]}]}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "7", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "4", ",", 
       RowBox[{"n", "/", "2"}]}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Dropping", " ", "1", " ", "from", " ", "Dn", " ", "unex", " ", 
    RowBox[{"Drop", "[", 
     RowBox[{
      RowBox[{"ProjectionMatrix", "[", 
       RowBox[{"D9", ",", 
        RowBox[{"ProductAlgebra", "[", 
         RowBox[{"D8", ",", "U1"}], "]"}]}], "]"}], ",", 
      RowBox[{"-", "1"}]}], "]"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"pm", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"{", 
            RowBox[{"0", ",", "#"}], "}"}], "]"}], "&"}], ",", 
         RowBox[{"IdentityMatrix", "[", 
          RowBox[{"n", "-", "1"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"stringreg", "=", 
       RowBox[{"stringreg", "<>", 
        RowBox[{"makeProjection", "[", 
         RowBox[{
          RowBox[{"\"\<D\>\"", "<>", 
           RowBox[{"ToString", "[", "n", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\"\<D\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"n", "-", "1"}], "]"}]}], "}"}], ",", "pm"}], "]"}]}]}], 
      ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "7", ",", "24"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Dropping", " ", "n", " ", "from", " ", "Dn", " ", "unex", " ", 
    RowBox[{"Drop", "[", 
     RowBox[{
      RowBox[{"ProjectionMatrix", "[", 
       RowBox[{"D15", ",", 
        RowBox[{"ProductAlgebra", "[", 
         RowBox[{"A14", ",", "U1"}], "]"}]}], "]"}], ",", 
      RowBox[{"-", "1"}]}], "]"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"pm", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"{", 
            RowBox[{"#", ",", "0"}], "}"}], "]"}], "&"}], ",", 
         RowBox[{"IdentityMatrix", "[", 
          RowBox[{"n", "-", "1"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"pm", "\[LeftDoubleBracket]", 
         RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], 
        "\[LeftDoubleBracket]", 
        RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], "=", "1"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"pm", "\[LeftDoubleBracket]", 
         RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], 
        "\[LeftDoubleBracket]", 
        RowBox[{"-", "2"}], "\[RightDoubleBracket]"}], "=", "0"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"stringreg", "=", 
       RowBox[{"stringreg", "<>", 
        RowBox[{"makeProjection", "[", 
         RowBox[{
          RowBox[{"\"\<D\>\"", "<>", 
           RowBox[{"ToString", "[", "n", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\"\<A\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"n", "-", "1"}], "]"}]}], "}"}], ",", "pm"}], "]"}]}]}], 
      ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "7", ",", "24"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "G2", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"stringreg", "=", 
   RowBox[{"stringreg", "<>", 
    RowBox[{"makeProjection", "[", 
     RowBox[{"\"\<G2\>\"", ",", 
      RowBox[{"{", "\"\<A2\>\"", "}"}], ",", 
      RowBox[{"ProjectionMatrix", "[", 
       RowBox[{"G2", ",", 
        RowBox[{"ProductAlgebra", "[", "A2", "]"}]}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringreg", "=", 
    RowBox[{"stringreg", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<G2\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<A1\>\"", ",", "\"\<A1\>\""}], "}"}], ",", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"G2", ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{"A1", ",", "A1"}], "]"}]}], "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "F4", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"stringreg", "=", 
   RowBox[{"stringreg", "<>", 
    RowBox[{"makeProjection", "[", 
     RowBox[{"\"\<F4\>\"", ",", 
      RowBox[{"{", "\"\<B4\>\"", "}"}], ",", 
      RowBox[{"ProjectionMatrix", "[", 
       RowBox[{"F4", ",", 
        RowBox[{"ProductAlgebra", "[", "B4", "]"}]}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"stringreg", "=", 
   RowBox[{"stringreg", "<>", 
    RowBox[{"makeProjection", "[", 
     RowBox[{"\"\<F4\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"\"\<A2\>\"", ",", "\"\<A2\>\""}], "}"}], ",", 
      RowBox[{"ProjectionMatrix", "[", 
       RowBox[{"F4", ",", 
        RowBox[{"ProductAlgebra", "[", 
         RowBox[{"A2", ",", "A2"}], "]"}]}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringreg", "=", 
    RowBox[{"stringreg", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<F4\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<A1\>\"", ",", "\"\<C3\>\""}], "}"}], ",", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"F4", ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{"A1", ",", "C3"}], "]"}]}], "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "E6", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"E6trans", "[", "m_", "]"}], ":=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Permute", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", "m", "]"}], ",", 
      RowBox[{"Cycles", "[", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"5", ",", "6"}], "}"}], "}"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"stringreg", "=", 
   RowBox[{"stringreg", "<>", 
    RowBox[{"makeProjection", "[", 
     RowBox[{"\"\<E6\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"\"\<A2\>\"", ",", "\"\<A2\>\"", ",", "\"\<A2\>\""}], "}"}], 
      ",", 
      RowBox[{"E6trans", "[", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"E6", ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{"A2", ",", "A2", ",", "A2"}], "]"}]}], "]"}], "]"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"stringreg", "=", 
   RowBox[{"stringreg", "<>", 
    RowBox[{"makeProjection", "[", 
     RowBox[{"\"\<E6\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"\"\<A5\>\"", ",", "\"\<A1\>\""}], "}"}], ",", 
      RowBox[{"E6trans", "[", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"E6", ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{"A5", ",", "A1"}], "]"}]}], "]"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"stringreg", "=", 
   RowBox[{"stringreg", "<>", 
    RowBox[{"makeProjection", "[", 
     RowBox[{"\"\<E6\>\"", ",", 
      RowBox[{"{", "\"\<D5\>\"", "}"}], ",", 
      RowBox[{"E6trans", "[", 
       RowBox[{"Drop", "[", 
        RowBox[{
         RowBox[{"ProjectionMatrix", "[", 
          RowBox[{"E6", ",", 
           RowBox[{"ProductAlgebra", "[", 
            RowBox[{"D5", ",", "U1"}], "]"}]}], "]"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"StringSplit", "[", 
   RowBox[{"stringreg", ",", "\"\<\\n\>\""}], "]"}], "\[LeftDoubleBracket]", 
  RowBox[{"-", "3"}], "\[RightDoubleBracket]"}]}], "Input",
 CellChangeTimes->{{3.825122614632064*^9, 3.8251226156429253`*^9}, {
   3.825123581982814*^9, 3.825123682928577*^9}, {3.8251237199349957`*^9, 
   3.8251237991525717`*^9}, {3.825123838310461*^9, 3.8251238432951736`*^9}, {
   3.8251238820068502`*^9, 3.825123883778872*^9}, {3.8251239319105186`*^9, 
   3.82512395713448*^9}, 3.825123992477797*^9, 3.82512418161773*^9, {
   3.8251242156145*^9, 3.825124290734164*^9}, {3.8251243503748503`*^9, 
   3.825124525662434*^9}, {3.825124585350298*^9, 3.825124639139779*^9}, {
   3.8251246767369213`*^9, 3.8251246790003777`*^9}, {3.8251248102430573`*^9, 
   3.825124821117457*^9}, {3.8251248700037518`*^9, 3.825124955640354*^9}, {
   3.8251250485883636`*^9, 3.8251251131989403`*^9}, {3.825125166058412*^9, 
   3.825125245684043*^9}, {3.825127822840332*^9, 3.825127872678812*^9}, {
   3.825127960956336*^9, 3.825127961111065*^9}, {3.8251279938264112`*^9, 
   3.825127995429867*^9}, {3.8251286598657207`*^9, 3.8251288085961847`*^9}, {
   3.8251288390776777`*^9, 3.8251289012921247`*^9}, {3.8251289407783957`*^9, 
   3.8251290667835608`*^9}, {3.8251291427945833`*^9, 3.825129287858989*^9}, {
   3.8251294110062304`*^9, 3.825129427301816*^9}, {3.82513063187134*^9, 
   3.825130633547049*^9}, {3.825130666987792*^9, 3.82513077417415*^9}, {
   3.825130853290908*^9, 3.825130866650064*^9}, {3.8251308981275177`*^9, 
   3.8251310630587587`*^9}, {3.825131103136747*^9, 3.8251314875090237`*^9}, {
   3.825131549895422*^9, 3.8251318833170557`*^9}, {3.8251319587594547`*^9, 
   3.825131964483528*^9}, {3.8251329869346657`*^9, 3.825133041621066*^9}, {
   3.8251334529209547`*^9, 3.825133470595752*^9}, {3.825133575976763*^9, 
   3.825133597086577*^9}, {3.8251337654795094`*^9, 3.8251337797203503`*^9}, {
   3.8251338681725597`*^9, 3.8251339879845877`*^9}, {3.8251341132380323`*^9, 
   3.8251341170696487`*^9}, {3.8251342192384443`*^9, 3.825134277394129*^9}, {
   3.825134329820503*^9, 3.825134332287331*^9}, {3.825134368055746*^9, 
   3.8251344595742683`*^9}, {3.825134497844845*^9, 3.825134569019199*^9}, {
   3.825134602744584*^9, 3.825134758325521*^9}, {3.825134882838039*^9, 
   3.825134886935439*^9}, {3.8251349193889627`*^9, 3.825135089388439*^9}, {
   3.8251351617688007`*^9, 3.8251351633352823`*^9}, {3.825135226330015*^9, 
   3.825135465577196*^9}, {3.825135565183187*^9, 3.825135689991267*^9}, {
   3.825135968683814*^9, 3.8251361207867126`*^9}, {3.8251363146507*^9, 
   3.825136692080481*^9}, {3.8251367320401773`*^9, 3.825136734088271*^9}, {
   3.825136867704419*^9, 3.8251369590371304`*^9}, {3.825137033735264*^9, 
   3.8251370362142363`*^9}, {3.8251371638630867`*^9, 
   3.8251371692564096`*^9}, {3.8251376583055773`*^9, 3.825137734092606*^9}, {
   3.825137799090783*^9, 3.8251378208118477`*^9}, {3.825138116244788*^9, 
   3.825138187808024*^9}, {3.825387884746266*^9, 3.825387886030901*^9}, {
   3.825387927853456*^9, 3.825387929995688*^9}, {3.825388250073689*^9, 
   3.8253883021868753`*^9}, {3.8253935776868057`*^9, 3.825393606162965*^9}, {
   3.825414494578966*^9, 3.825414530570628*^9}, {3.8254146049951057`*^9, 
   3.825414609986141*^9}, {3.8254147641371613`*^9, 3.8254147700256443`*^9}, {
   3.825417550802246*^9, 3.8254175565182877`*^9}, {3.82547056125686*^9, 
   3.825470579232931*^9}, {3.8254706326086473`*^9, 3.825470686032311*^9}, {
   3.825470737499496*^9, 3.825470740161846*^9}, {3.825470787798812*^9, 
   3.825470910134212*^9}, {3.825471189172729*^9, 3.825471277680262*^9}, {
   3.82547132360177*^9, 3.825471419730763*^9}, {3.8254716097927628`*^9, 
   3.8254717315214863`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"c48070d3-8c7d-4ba3-bcaf-4478cc8ba9b6"],

Cell[BoxData[
 FormBox["\<\"\\t\\tshort temp_pm[5][6]={{0, 0, 0, 0, 0, 1}, {0, 0, 0, 1, 0, \
0}, {0, 0, 1, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0}};\"\>", 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.825134696733762*^9, 3.8251347497805777`*^9}, {
   3.82513494535968*^9, 3.825134950894899*^9}, {3.825134991512577*^9, 
   3.82513500651121*^9}, {3.825135037255802*^9, 3.825135057600131*^9}, 
   3.825135321855101*^9, 3.8251354666250067`*^9, 3.8251356317175207`*^9, {
   3.825136042952162*^9, 3.82513604588736*^9}, {3.825136099216113*^9, 
   3.825136108339551*^9}, 3.825136366654832*^9, {3.8251364067937937`*^9, 
   3.825136418191338*^9}, {3.8251364649961433`*^9, 3.8251364748144093`*^9}, 
   3.825136526175663*^9, 3.825136578325005*^9, {3.825136617573798*^9, 
   3.8251366417949867`*^9}, {3.82513691865007*^9, 3.8251369292225647`*^9}, 
   3.825137170062718*^9, 3.825137735619948*^9, {3.825138176898383*^9, 
   3.8251381885891447`*^9}, 3.82538553076*^9, 3.825387502983532*^9, 
   3.825387556726815*^9, 3.8253883031819267`*^9, 3.825393607735456*^9, {
   3.825414204103497*^9, 3.825414208240024*^9}, 3.825414244990931*^9, 
   3.825414501915883*^9, 3.825414611141181*^9, 3.825415152815774*^9, 
   3.82541761860854*^9, {3.825470672520871*^9, 3.825470687024375*^9}, {
   3.825470838974436*^9, 3.825470905742688*^9}, 3.8254712314472847`*^9, {
   3.8254712617573967`*^9, 3.82547126788492*^9}, {3.8254713311024313`*^9, 
   3.825471371298182*^9}, 3.825471420920115*^9, 3.8254716606424007`*^9, 
   3.825471737629683*^9, 3.8254720147655478`*^9, 3.825651570096839*^9, 
   3.8257294189002247`*^9, 3.825729727545226*^9, 3.825733154466365*^9, 
   3.827312345307287*^9, 3.827375459761362*^9, 3.827921292544014*^9, 
   3.8279213680604763`*^9, 3.827921941695562*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"ba9f4aa9-2fac-43a8-a05c-7c10870efd7a"]
}, Open  ]],

Cell["", "Text",
 CellChangeTimes->{{3.825470917428993*^9, 3.825470922920089*^9}, {
   3.825470957844776*^9, 3.825470960069227*^9}, 
   3.825471091126622*^9},ExpressionUUID->"fa367b13-d704-44ff-8af6-\
23395750fd8a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["S-subalgebras non simple", "Section",
 CellChangeTimes->{{3.827311704075551*^9, 3.827311721410221*^9}, {
  3.8273119003586817`*^9, 
  3.82731190330203*^9}},ExpressionUUID->"5e828d4b-210d-4665-b406-\
74c076941731"],

Cell[CellGroupData[{

Cell["Singular our encoding ", "Subsection",
 CellChangeTimes->{{3.8252439445608387`*^9, 3.8252439607756853`*^9}, {
  3.827311755550521*^9, 
  3.8273117860663357`*^9}},ExpressionUUID->"3dc4afcd-6b72-4f76-943a-\
a129071c195d"],

Cell["\<\
Again for speed we do some of the encodings explicitly instead of using \
LieART.\
\>", "Text",
 CellChangeTimes->{{3.827311788385975*^9, 
  3.82731182584645*^9}},ExpressionUUID->"8b63b13d-94de-4597-a007-\
01a393b770e7"],

Cell["B(3n+1) A1 Bn", "Text",
 CellChangeTimes->{{3.8252439822854757`*^9, 3.825243991475491*^9}, {
  3.8252457245565157`*^9, 
  3.825245725704064*^9}},ExpressionUUID->"71fa1ead-02a7-4269-b6f2-\
878b3add1f16"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B3np1", "[", "n_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Bnirrep", ",", "B3nirrep", ",", "ws", ",", "ws2"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Bnirrep", "=", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
      "Bnirrep", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "=", 
      "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"B3nirrep", "=", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"3", "n"}], "+", "1"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
      "B3nirrep", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "=",
       "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"ws", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"List", "@@", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
            ",", 
            RowBox[{"List", "@@", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
           "}"}], "]"}], " ", "&"}], ",", " ", 
        RowBox[{"List", "@@@", 
         RowBox[{"WeightSystem", "[", 
          RowBox[{"ProductIrrep", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Irrep", "[", "A", "]"}], "[", "2", "]"}], ",", 
            RowBox[{
             RowBox[{"Irrep", "[", "B", "]"}], "@@", "Bnirrep"}]}], "]"}], 
          "]"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ws2", "=", 
      RowBox[{"List", "@@@", 
       RowBox[{"WeightSystem", "[", 
        RowBox[{
         RowBox[{"Irrep", "[", "B", "]"}], "@@", "B3nirrep"}], "]"}]}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Transpose", "[", "ws", "]"}], ".", 
      RowBox[{"PseudoInverse", "[", 
       RowBox[{"Transpose", "[", "ws2", "]"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.825245439432116*^9, 3.825245439696745*^9}, {
  3.825245697518141*^9, 3.825245810113735*^9}, {3.825330819169197*^9, 
  3.8253308730141907`*^9}, {3.8253312299209003`*^9, 3.825331231405114*^9}, {
  3.827311749632907*^9, 3.8273117520080013`*^9}, {3.8273118095754337`*^9, 
  3.8273118138959007`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"d6f02802-c853-4bda-a910-f39368519669"],

Cell["C(6n) A2 Cn", "Text",
 CellChangeTimes->{{3.825243995351881*^9, 3.8252440003788977`*^9}, {
  3.825244032055175*^9, 3.825244034574861*^9}, {3.825244124163604*^9, 
  3.825244124929098*^9}, {3.82524481027004*^9, 
  3.825244810683721*^9}},ExpressionUUID->"6d4de40f-da32-4133-9ef3-\
69a4e0c5cb3f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"C6n", "[", "n_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Cnirrep", ",", "C6nirrep", ",", "ws", ",", "ws2"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Cnirrep", "=", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
      "Cnirrep", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "=", 
      "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"C6nirrep", "=", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", 
        RowBox[{"6", "n"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
      "C6nirrep", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "=",
       "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"ws", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"List", "@@", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
            ",", 
            RowBox[{"List", "@@", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
           "}"}], "]"}], " ", "&"}], ",", " ", 
        RowBox[{"List", "@@@", 
         RowBox[{"WeightSystem", "[", 
          RowBox[{"ProductIrrep", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Irrep", "[", "A", "]"}], "[", 
             RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Irrep", "[", "C", "]"}], "@@", "Cnirrep"}]}], "]"}], 
          "]"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ws2", "=", 
      RowBox[{"List", "@@@", 
       RowBox[{"WeightSystem", "[", 
        RowBox[{
         RowBox[{"Irrep", "[", "C", "]"}], "@@", "C6nirrep"}], "]"}]}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Transpose", "[", "ws", "]"}], ".", 
      RowBox[{"PseudoInverse", "[", 
       RowBox[{"Transpose", "[", "ws2", "]"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ProjectionMatrix", "[", 
   RowBox[{"C12", ",", 
    RowBox[{"ProductAlgebra", "[", 
     RowBox[{"A3", ",", "C2"}], "]"}]}], "]"}], "-", 
  RowBox[{"C6n", "[", "2", "]"}]}]}], "Input",
 CellChangeTimes->{{3.825244010320756*^9, 3.825244072672669*^9}, {
  3.8252441880321217`*^9, 3.825244189413707*^9}, {3.825331010249744*^9, 
  3.825331148729815*^9}, {3.8253312886031847`*^9, 3.825331315159037*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"2e6752cc-01ff-4125-9280-6afd2856dcd7"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.825244023811832*^9, {3.825244056248301*^9, 3.8252440731209307`*^9}, {
   3.8253310847406588`*^9, 3.825331149124816*^9}, {3.825331292541091*^9, 
   3.8253313113094893`*^9}, 3.825385591949953*^9, 3.825387503111911*^9, 
   3.8253876135809507`*^9, 3.8254142083806667`*^9, 3.8254143017991133`*^9, 
   3.825651630130665*^9, 3.825729473132134*^9, 3.825729786431106*^9, 
   3.825733209064167*^9, 3.827312345585272*^9, 3.8273754601367893`*^9, 
   3.8279212927317877`*^9, 3.82792136880731*^9, 3.827921942014035*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"1e81088c-7271-4aed-87c7-802ab7cea230"]
}, Open  ]],

Cell["C_(n(2*2+1)) Cn C2", "Text",
 CellChangeTimes->{{3.8253893774999523`*^9, 
  3.825389389228487*^9}},ExpressionUUID->"debd3adb-9ddb-4620-a1cf-\
d1a33222b7cf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cn22p1", "[", "n_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"sourirrep", ",", "targirrep1", ",", "ws", ",", "ws2"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sourirrep", "=", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", 
        RowBox[{"5", "n"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
      "sourirrep", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"targirrep1", "=", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
      "targirrep1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"ws", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"List", "@@", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
            ",", 
            RowBox[{"List", "@@", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
           "}"}], "]"}], " ", "&"}], ",", " ", 
        RowBox[{"List", "@@@", 
         RowBox[{"WeightSystem", "[", 
          RowBox[{"ProductIrrep", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Irrep", "[", "C", "]"}], "@@", "targirrep1"}], ",", 
            RowBox[{
             RowBox[{"Irrep", "[", "C", "]"}], "[", 
             RowBox[{"0", ",", "1"}], "]"}]}], "]"}], "]"}]}]}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"ws2", "=", 
      RowBox[{"List", "@@@", 
       RowBox[{"WeightSystem", "[", 
        RowBox[{
         RowBox[{"Irrep", "[", "C", "]"}], "@@", "sourirrep"}], "]"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Transpose", "[", "ws", "]"}], ".", 
      RowBox[{"PseudoInverse", "[", 
       RowBox[{"Transpose", "[", "ws2", "]"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Cn22p1", "[", "4", "]"}]}], "Input",
 CellChangeTimes->{{3.825389400741816*^9, 3.8253894933289833`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"ad1fc9c7-dceb-4e6e-b788-2ba055fd06b8"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "2", "3", "4", "5", "4", "3", "2", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "2", "3", "4", "5", "4", "3", "2", "1", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "2", "3", "4", 
      "5", "4", "3", "2", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "2", "3", "4", "5"},
     {"0", "2", "2", "0", "0", "0", "2", "2", "0", "0", "0", "2", "2", "0", 
      "0", "0", "2", "2", "0", "0"},
     {"1", "0", "0", "1", "0", "1", "0", "0", "1", "0", "1", "0", "0", "1", 
      "0", "1", "0", "0", "1", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.825389483341612*^9, 3.825389493745922*^9}, 
   3.8254142084168453`*^9, 3.8254143042427177`*^9, 3.825651632562978*^9, 
   3.825729475440907*^9, 3.8257297891050787`*^9, 3.825733211290718*^9, 
   3.8273123478877153`*^9, 3.827375462725464*^9, 3.8279212927764597`*^9, 
   3.827921371454035*^9, 3.827921944284368*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"e415737e-78a5-4e20-b838-b5060c673858"]
}, Open  ]],

Cell["", "Text",
 CellChangeTimes->{{3.825381482543949*^9, 
  3.82538148503408*^9}},ExpressionUUID->"fbf9d79a-ada7-493f-8cef-\
df7bf2233b9d"],

Cell["C(2n+1) A1 Bn", "Text",
 CellChangeTimes->{{3.8253802543529367`*^9, 
  3.825380263685557*^9}},ExpressionUUID->"964463a4-cbcb-43ac-8f7d-\
32d1261a7001"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"C2np1", "[", "n_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Bnirrep", ",", "C2np1irrep", ",", "ws", ",", "ws2"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Bnirrep", "=", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
      "Bnirrep", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "=", 
      "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"C2np1irrep", "=", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"2", "n"}], "+", "1"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
      "C2np1irrep", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"ws", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"List", "@@", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
            ",", 
            RowBox[{"List", "@@", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
           "}"}], "]"}], " ", "&"}], ",", " ", 
        RowBox[{"List", "@@@", 
         RowBox[{"WeightSystem", "[", 
          RowBox[{"ProductIrrep", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Irrep", "[", "A", "]"}], "[", "1", "]"}], ",", 
            RowBox[{
             RowBox[{"Irrep", "[", "B", "]"}], "@@", "Bnirrep"}]}], "]"}], 
          "]"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ws2", "=", 
      RowBox[{"List", "@@@", 
       RowBox[{"WeightSystem", "[", 
        RowBox[{
         RowBox[{"Irrep", "[", "C", "]"}], "@@", "C2np1irrep"}], "]"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Transpose", "[", "ws", "]"}], ".", 
      RowBox[{"PseudoInverse", "[", 
       RowBox[{"Transpose", "[", "ws2", "]"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ProjectionMatrix", "[", 
   RowBox[{"C11", ",", 
    RowBox[{"ProductAlgebra", "[", 
     RowBox[{"B5", ",", "A1"}], "]"}]}], "]"}], "-", 
  RowBox[{"C2np1", "[", "5", "]"}]}]}], "Input",
 CellChangeTimes->{{3.825380270801592*^9, 3.825380334181335*^9}, {
  3.825380369173655*^9, 3.825380405957542*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"87868ff7-c0fa-4ece-8750-dce9e99dafe5"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"ProjectionMatrix", "(", 
        RowBox[{
         FormBox["\<\"Sp(22)\"\>",
          TraditionalForm], ",", 
         RowBox[{
          FormBox["\<\"SO(11)\"\>",
           TraditionalForm], "\[Times]", 
          FormBox["\<\"SU(2)\"\>",
           TraditionalForm]}]}], ")"}], "-", "1"}], 
      RowBox[{
       RowBox[{"ProjectionMatrix", "(", 
        RowBox[{
         FormBox["\<\"Sp(22)\"\>",
          TraditionalForm], ",", 
         RowBox[{
          FormBox["\<\"SO(11)\"\>",
           TraditionalForm], "\[Times]", 
          FormBox["\<\"SU(2)\"\>",
           TraditionalForm]}]}], ")"}], "-", "2"}], 
      RowBox[{
       RowBox[{"ProjectionMatrix", "(", 
        RowBox[{
         FormBox["\<\"Sp(22)\"\>",
          TraditionalForm], ",", 
         RowBox[{
          FormBox["\<\"SO(11)\"\>",
           TraditionalForm], "\[Times]", 
          FormBox["\<\"SU(2)\"\>",
           TraditionalForm]}]}], ")"}], "-", "3"}], 
      RowBox[{
       RowBox[{"ProjectionMatrix", "(", 
        RowBox[{
         FormBox["\<\"Sp(22)\"\>",
          TraditionalForm], ",", 
         RowBox[{
          FormBox["\<\"SO(11)\"\>",
           TraditionalForm], "\[Times]", 
          FormBox["\<\"SU(2)\"\>",
           TraditionalForm]}]}], ")"}], "-", "4"}], 
      RowBox[{
       RowBox[{"ProjectionMatrix", "(", 
        RowBox[{
         FormBox["\<\"Sp(22)\"\>",
          TraditionalForm], ",", 
         RowBox[{
          FormBox["\<\"SO(11)\"\>",
           TraditionalForm], "\[Times]", 
          FormBox["\<\"SU(2)\"\>",
           TraditionalForm]}]}], ")"}], "-", "5"}], 
      RowBox[{
       RowBox[{"ProjectionMatrix", "(", 
        RowBox[{
         FormBox["\<\"Sp(22)\"\>",
          TraditionalForm], ",", 
         RowBox[{
          FormBox["\<\"SO(11)\"\>",
           TraditionalForm], "\[Times]", 
          FormBox["\<\"SU(2)\"\>",
           TraditionalForm]}]}], ")"}], "-", "6"}], 
      RowBox[{
       RowBox[{"ProjectionMatrix", "(", 
        RowBox[{
         FormBox["\<\"Sp(22)\"\>",
          TraditionalForm], ",", 
         RowBox[{
          FormBox["\<\"SO(11)\"\>",
           TraditionalForm], "\[Times]", 
          FormBox["\<\"SU(2)\"\>",
           TraditionalForm]}]}], ")"}], "-", "7"}], 
      RowBox[{
       RowBox[{"ProjectionMatrix", "(", 
        RowBox[{
         FormBox["\<\"Sp(22)\"\>",
          TraditionalForm], ",", 
         RowBox[{
          FormBox["\<\"SO(11)\"\>",
           TraditionalForm], "\[Times]", 
          FormBox["\<\"SU(2)\"\>",
           TraditionalForm]}]}], ")"}], "-", "8"}], 
      RowBox[{
       RowBox[{"ProjectionMatrix", "(", 
        RowBox[{
         FormBox["\<\"Sp(22)\"\>",
          TraditionalForm], ",", 
         RowBox[{
          FormBox["\<\"SO(11)\"\>",
           TraditionalForm], "\[Times]", 
          FormBox["\<\"SU(2)\"\>",
           TraditionalForm]}]}], ")"}], "-", "9"}], 
      RowBox[{
       RowBox[{"ProjectionMatrix", "(", 
        RowBox[{
         FormBox["\<\"Sp(22)\"\>",
          TraditionalForm], ",", 
         RowBox[{
          FormBox["\<\"SO(11)\"\>",
           TraditionalForm], "\[Times]", 
          FormBox["\<\"SU(2)\"\>",
           TraditionalForm]}]}], ")"}], "-", "10"}], 
      RowBox[{
       RowBox[{"ProjectionMatrix", "(", 
        RowBox[{
         FormBox["\<\"Sp(22)\"\>",
          TraditionalForm], ",", 
         RowBox[{
          FormBox["\<\"SO(11)\"\>",
           TraditionalForm], "\[Times]", 
          FormBox["\<\"SU(2)\"\>",
           TraditionalForm]}]}], ")"}], "-", "11"}]},
     {
      RowBox[{
       RowBox[{"ProjectionMatrix", "(", 
        RowBox[{
         FormBox["\<\"Sp(22)\"\>",
          TraditionalForm], ",", 
         RowBox[{
          FormBox["\<\"SO(11)\"\>",
           TraditionalForm], "\[Times]", 
          FormBox["\<\"SU(2)\"\>",
           TraditionalForm]}]}], ")"}], "-", "1"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{
       RowBox[{"ProjectionMatrix", "(", 
        RowBox[{
         FormBox["\<\"Sp(22)\"\>",
          TraditionalForm], ",", 
         RowBox[{
          FormBox["\<\"SO(11)\"\>",
           TraditionalForm], "\[Times]", 
          FormBox["\<\"SU(2)\"\>",
           TraditionalForm]}]}], ")"}], "-", "1"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}]},
     {
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{
       RowBox[{"ProjectionMatrix", "(", 
        RowBox[{
         FormBox["\<\"Sp(22)\"\>",
          TraditionalForm], ",", 
         RowBox[{
          FormBox["\<\"SO(11)\"\>",
           TraditionalForm], "\[Times]", 
          FormBox["\<\"SU(2)\"\>",
           TraditionalForm]}]}], ")"}], "-", "1"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{
       RowBox[{"ProjectionMatrix", "(", 
        RowBox[{
         FormBox["\<\"Sp(22)\"\>",
          TraditionalForm], ",", 
         RowBox[{
          FormBox["\<\"SO(11)\"\>",
           TraditionalForm], "\[Times]", 
          FormBox["\<\"SU(2)\"\>",
           TraditionalForm]}]}], ")"}], "-", "1"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}]},
     {
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{
       RowBox[{"ProjectionMatrix", "(", 
        RowBox[{
         FormBox["\<\"Sp(22)\"\>",
          TraditionalForm], ",", 
         RowBox[{
          FormBox["\<\"SO(11)\"\>",
           TraditionalForm], "\[Times]", 
          FormBox["\<\"SU(2)\"\>",
           TraditionalForm]}]}], ")"}], "-", "1"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{
       RowBox[{"ProjectionMatrix", "(", 
        RowBox[{
         FormBox["\<\"Sp(22)\"\>",
          TraditionalForm], ",", 
         RowBox[{
          FormBox["\<\"SO(11)\"\>",
           TraditionalForm], "\[Times]", 
          FormBox["\<\"SU(2)\"\>",
           TraditionalForm]}]}], ")"}], "-", "1"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}]},
     {
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{
       RowBox[{"ProjectionMatrix", "(", 
        RowBox[{
         FormBox["\<\"Sp(22)\"\>",
          TraditionalForm], ",", 
         RowBox[{
          FormBox["\<\"SO(11)\"\>",
           TraditionalForm], "\[Times]", 
          FormBox["\<\"SU(2)\"\>",
           TraditionalForm]}]}], ")"}], "-", "1"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{
       RowBox[{"ProjectionMatrix", "(", 
        RowBox[{
         FormBox["\<\"Sp(22)\"\>",
          TraditionalForm], ",", 
         RowBox[{
          FormBox["\<\"SO(11)\"\>",
           TraditionalForm], "\[Times]", 
          FormBox["\<\"SU(2)\"\>",
           TraditionalForm]}]}], ")"}], "-", "1"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}]},
     {
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{
       RowBox[{"ProjectionMatrix", "(", 
        RowBox[{
         FormBox["\<\"Sp(22)\"\>",
          TraditionalForm], ",", 
         RowBox[{
          FormBox["\<\"SO(11)\"\>",
           TraditionalForm], "\[Times]", 
          FormBox["\<\"SU(2)\"\>",
           TraditionalForm]}]}], ")"}], "-", "2"}], 
      RowBox[{
       RowBox[{"ProjectionMatrix", "(", 
        RowBox[{
         FormBox["\<\"Sp(22)\"\>",
          TraditionalForm], ",", 
         RowBox[{
          FormBox["\<\"SO(11)\"\>",
           TraditionalForm], "\[Times]", 
          FormBox["\<\"SU(2)\"\>",
           TraditionalForm]}]}], ")"}], "-", "2"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}], 
      RowBox[{"ProjectionMatrix", "(", 
       RowBox[{
        FormBox["\<\"Sp(22)\"\>",
         TraditionalForm], ",", 
        RowBox[{
         FormBox["\<\"SO(11)\"\>",
          TraditionalForm], "\[Times]", 
         FormBox["\<\"SU(2)\"\>",
          TraditionalForm]}]}], ")"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.825380334625722*^9, {3.82538037030786*^9, 3.825380406447081*^9}, 
   3.825383627821472*^9, 3.825385592170898*^9, 3.825387503176859*^9, 
   3.825387613803028*^9, 3.8254142084942713`*^9, 3.825414304513188*^9, 
   3.8256516329463987`*^9, 3.825729475714723*^9, 3.825729789439322*^9, 
   3.8257332115342627`*^9, 3.827312348157983*^9, 3.827375463005555*^9, 
   3.827921292882676*^9, 3.8279213717569733`*^9, 3.827921944542757*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"7d316aa5-b434-4063-9df8-34f270900343"]
}, Open  ]],

Cell["D18 A3 A3 and D24 A3 D4", "Text",
 CellChangeTimes->{{3.825381488846725*^9, 3.8253814962042837`*^9}, {
  3.825381684063367*^9, 
  3.825381688421526*^9}},ExpressionUUID->"69c2b0d1-fafd-44a5-9424-\
811ac70e7d41"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"D18A1A3", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"D18irrep", ",", "ws", ",", "ws2"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"D18irrep", "=", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", "18"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
      "D18irrep", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "=",
       "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"ws", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"List", "@@", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
            ",", 
            RowBox[{"List", "@@", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
           "}"}], "]"}], " ", "&"}], ",", " ", 
        RowBox[{"List", "@@@", 
         RowBox[{"WeightSystem", "[", 
          RowBox[{"ProductIrrep", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Irrep", "[", "A", "]"}], "[", 
             RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Irrep", "[", "A", "]"}], "[", 
             RowBox[{"0", ",", "1", ",", "0"}], "]"}]}], "]"}], "]"}]}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ws2", "=", 
      RowBox[{"List", "@@@", 
       RowBox[{"WeightSystem", "[", 
        RowBox[{
         RowBox[{"Irrep", "[", "D", "]"}], "@@", "D18irrep"}], "]"}]}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Transpose", "[", "ws", "]"}], ".", 
      RowBox[{"PseudoInverse", "[", 
       RowBox[{"Transpose", "[", "ws2", "]"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"D24A1D4", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"D24irrep", ",", "ws", ",", "ws2"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"D24irrep", "=", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", "24"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
      "D24irrep", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "=",
       "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"ws", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"List", "@@", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
            ",", 
            RowBox[{"List", "@@", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
           "}"}], "]"}], " ", "&"}], ",", " ", 
        RowBox[{"List", "@@@", 
         RowBox[{"WeightSystem", "[", 
          RowBox[{"ProductIrrep", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Irrep", "[", "A", "]"}], "[", 
             RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Irrep", "[", "D", "]"}], "[", 
             RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "]"}]}], "]"}], 
          "]"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ws2", "=", 
      RowBox[{"List", "@@@", 
       RowBox[{"WeightSystem", "[", 
        RowBox[{
         RowBox[{"Irrep", "[", "D", "]"}], "@@", "D24irrep"}], "]"}]}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Transpose", "[", "ws", "]"}], ".", 
      RowBox[{"PseudoInverse", "[", 
       RowBox[{"Transpose", "[", "ws2", "]"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.825381504809293*^9, 3.825381565764277*^9}, {
  3.8253816932072573`*^9, 3.825381757359686*^9}, {3.825679529765325*^9, 
  3.825679530903842*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"b9747ca6-619b-47a1-9d34-7c575044d785"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "1", "2", "3", "4", "5", "6", "5", "4", 
      "3", "2", "1", "0"},
     {"1", "2", "3", "4", "5", "6", "5", "4", "3", "2", "1", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "2", "3", "4", "5", "6", "7", "8", 
      "9", "10", "5", "6"},
     {"0", "1", "0", "1", "0", "0", "0", "1", "0", "1", "0", "0", "0", "1", 
      "0", "1", "0", "0"},
     {"1", "0", "0", "0", "1", "0", "1", "0", "0", "0", "1", "0", "1", "0", 
      "0", "0", "1", "0"},
     {"0", "1", "2", "1", "0", "0", "0", "1", "2", "1", "0", "0", "0", "1", 
      "2", "1", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.82538156870611*^9, {3.825381733936564*^9, 3.825381757910923*^9}, 
   3.82538559344445*^9, 3.825387503215933*^9, 3.825387615139044*^9, 
   3.825414208524027*^9, 3.825414305812817*^9, 3.825651634273581*^9, 
   3.825729476962369*^9, 3.8257297910116673`*^9, 3.825733212755308*^9, 
   3.827312349462235*^9, 3.827375464569756*^9, 3.827921292965145*^9, 
   3.827921372993919*^9, 3.827921945803911*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"85a44326-79fc-4ab7-9ea7-af1c51b2a2ea"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "2", "3", "4", "5", "6", 
      "7", "8", "7", "6", "5", "4", "3", "2", "1", "0"},
     {"1", "2", "3", "4", "5", "6", "7", "8", "7", "6", "5", "4", "3", "2", 
      "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "2", "3", "4", "5", "6", 
      "7", "8", "9", "10", "11", "12", "13", "14", "7", "8"},
     {"1", "0", "0", "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", 
      "1", "0", "1", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "1", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "1", 
      "0", "0", "0", "1", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "1", "0", "1", "0", 
      "0", "0", "0", "0", "1", "0", "1", "0", "0", "0"},
     {"0", "0", "1", "2", "1", "0", "0", "0", "0", "0", "1", "2", "1", "0", 
      "0", "0", "0", "0", "1", "2", "1", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.82538156870611*^9, {3.825381733936564*^9, 3.825381757910923*^9}, 
   3.82538559344445*^9, 3.825387503215933*^9, 3.825387615139044*^9, 
   3.825414208524027*^9, 3.825414305812817*^9, 3.825651634273581*^9, 
   3.825729476962369*^9, 3.8257297910116673`*^9, 3.825733212755308*^9, 
   3.827312349462235*^9, 3.827375464569756*^9, 3.827921292965145*^9, 
   3.827921372993919*^9, 3.827921951646962*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"f22ed717-e472-4c4c-b971-29661daac1ed"]
}, Open  ]],

Cell["D21 A3 B3", "Text",
 CellChangeTimes->{{3.825382027813505*^9, 
  3.825382034323379*^9}},ExpressionUUID->"3d098b8d-2930-42c7-a601-\
6eff92ba0acf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D21A3B3", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"sourirrep", ",", "ws", ",", "ws2"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sourirrep", "=", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", "21"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
      "sourirrep", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"ws", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"List", "@@", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
            ",", 
            RowBox[{"List", "@@", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
           "}"}], "]"}], " ", "&"}], ",", " ", 
        RowBox[{"List", "@@@", 
         RowBox[{"WeightSystem", "[", 
          RowBox[{"ProductIrrep", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Irrep", "[", "B", "]"}], "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Irrep", "[", "A", "]"}], "[", 
             RowBox[{"0", ",", "1", ",", "0"}], "]"}]}], "]"}], "]"}]}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ws2", "=", 
      RowBox[{"List", "@@@", 
       RowBox[{"WeightSystem", "[", 
        RowBox[{
         RowBox[{"Irrep", "[", "D", "]"}], "@@", "sourirrep"}], "]"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Transpose", "[", "ws", "]"}], ".", 
      RowBox[{"PseudoInverse", "[", 
       RowBox[{"Transpose", "[", "ws2", "]"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.825382046981111*^9, 3.825382101351069*^9}, {
  3.825382818596263*^9, 3.825382862446644*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"260998d4-f8b6-4599-b9fd-304b9880db68"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "2", "3", "4", "5", "6", "5", "4", "3", "2", "1", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "2", "3", "4", "5", "6", "5", "4", 
      "3", "2", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "4", 
      "6", "8", "10", "12", "12", "6", "6"},
     {"0", "1", "0", "1", "0", "0", "0", "1", "0", "1", "0", "0", "0", "1", 
      "0", "1", "0", "0", "0", "1", "0"},
     {"1", "0", "0", "0", "1", "0", "1", "0", "0", "0", "1", "0", "1", "0", 
      "0", "0", "1", "0", "1", "0", "0"},
     {"0", "1", "2", "1", "0", "0", "0", "1", "2", "1", "0", "0", "0", "1", 
      "2", "1", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8253821057680817`*^9, {3.825382837096833*^9, 3.825382862837291*^9}, 
   3.825385604955904*^9, 3.8253875032943153`*^9, 3.8253876243821087`*^9, 
   3.825414208623567*^9, 3.825414317051815*^9, 3.825651643618573*^9, 
   3.8257294856570177`*^9, 3.825729805458181*^9, 3.8257332213430653`*^9, 
   3.827312358343381*^9, 3.8273754735805893`*^9, 3.827921293065874*^9, 
   3.827921381836997*^9, 3.827921954531752*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"c7ab8eac-2f9c-46c8-946c-f16af11db293"]
}, Open  ]],

Cell["D20  B2 (C2)D4", "Text",
 CellChangeTimes->{{3.825383131023614*^9, 3.8253831632128983`*^9}, {
  3.8253833502969427`*^9, 
  3.825383352141612*^9}},ExpressionUUID->"e3a4460f-05bc-4f22-928e-\
4ae8a6d82f74"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D20C2D4", "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"sourirrep", ",", "ws", ",", "ws2"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sourirrep", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", "20"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
       "sourirrep", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
       "=", "1"}], ";", "\[IndentingNewLine]", 
      RowBox[{"ws", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"List", "@@", 
              RowBox[{
              "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
             ",", 
             RowBox[{"List", "@@", 
              RowBox[{
              "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}],
             "}"}], "]"}], " ", "&"}], ",", " ", 
         RowBox[{"List", "@@@", 
          RowBox[{"WeightSystem", "[", 
           RowBox[{"ProductIrrep", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Irrep", "[", "C", "]"}], "[", 
              RowBox[{"0", ",", "1"}], "]"}], ",", 
             RowBox[{
              RowBox[{"Irrep", "[", "D", "]"}], "[", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "]"}]}], "]"}], 
           "]"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ws2", "=", 
       RowBox[{"List", "@@@", 
        RowBox[{"WeightSystem", "[", 
         RowBox[{
          RowBox[{"Irrep", "[", "D", "]"}], "@@", "sourirrep"}], "]"}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Transpose", "[", "ws", "]"}], ".", 
       RowBox[{"PseudoInverse", "[", 
        RowBox[{"Transpose", "[", "ws2", "]"}], "]"}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.825383157594352*^9, 3.8253832081765203`*^9}, {
  3.825383340328554*^9, 3.825383355372504*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"6b2ba9c0-af4d-49a2-a954-81e25e34f141"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "2", "4", "6", "8", "10", "12", 
      "14", "16", "16", "16", "8", "8"},
     {"1", "2", "3", "4", "5", "6", "7", "8", "7", "6", "5", "4", "3", "2", 
      "1", "0", "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", 
      "1", "0", "1", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "1", 
      "0", "0", "0", "1", "0", "0"},
     {"0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "1", "0", "1", "0", 
      "0", "0", "0", "0", "1", "0"},
     {"0", "0", "1", "2", "1", "0", "0", "0", "0", "0", "1", "2", "1", "0", 
      "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8253831927774973`*^9, 3.825383198975473*^9}, {
   3.825383344047886*^9, 3.825383357840584*^9}, 3.8253856077652683`*^9, 
   3.825387503336609*^9, 3.825387626746299*^9, 3.825414208652676*^9, 
   3.825414320402224*^9, 3.82565164600224*^9, 3.825729487866444*^9, 
   3.825729809018454*^9, 3.8257332236153593`*^9, 3.82731236046566*^9, 
   3.827375475746863*^9, 3.8279212931051683`*^9, 3.827921384253399*^9, 
   3.827921956680534*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"13feec28-7e3b-4286-a5cb-a43b9a5b9742"]
}, Open  ]],

Cell["D3n A1 Dn ", "Text",
 CellChangeTimes->{{3.825383539464232*^9, 3.8253835436718197`*^9}, {
   3.8253838306056757`*^9, 3.8253838451360826`*^9}, 
   3.825467003151016*^9},ExpressionUUID->"6303d80c-cef8-4220-9977-\
9486c6951b98"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ProjectionMatrix", "[", 
  RowBox[{"D15", ",", 
   RowBox[{"ProductAlgebra", "[", 
    RowBox[{"A1", ",", "D5"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D3nA1Dn", "[", "n_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"sourceirrep", ",", "targetirrep1", ",", "ws", ",", "ws2"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sourceirrep", "=", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", 
        RowBox[{"3", "n"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
      "sourceirrep", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"targetirrep1", "=", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
      "targetirrep1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"ws", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"List", "@@", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
            ",", 
            RowBox[{"List", "@@", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
           "}"}], "]"}], " ", "&"}], ",", " ", 
        RowBox[{"List", "@@@", 
         RowBox[{"WeightSystem", "[", 
          RowBox[{"ProductIrrep", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Irrep", "[", "A", "]"}], "[", "2", "]"}], ",", 
            RowBox[{
             RowBox[{"Irrep", "[", "D", "]"}], "@@", "targetirrep1"}]}], 
           "]"}], "]"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ws2", "=", 
      RowBox[{"List", "@@@", 
       RowBox[{"WeightSystem", "[", 
        RowBox[{
         RowBox[{"Irrep", "[", "D", "]"}], "@@", "sourceirrep"}], "]"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Transpose", "[", "ws", "]"}], ".", 
      RowBox[{"PseudoInverse", "[", 
       RowBox[{"Transpose", "[", "ws2", "]"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"D3nA1Dn", "[", "5", "]"}]}], "Input",
 CellChangeTimes->{{3.825383557911968*^9, 3.825383687201393*^9}, {
  3.825421181597763*^9, 3.8254212046556377`*^9}, {3.8254669828882933`*^9, 
  3.8254669845656567`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"6541f7d2-d0b3-4f72-a2c2-c106164510f6"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2", "4", "6", "8", "10", "12", "14", "16", "18", "20", "20", "20", 
      "20", "10", "10"},
     {"1", "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "0", "0", "0", 
      "0"},
     {"0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
      "0"},
     {"0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
      "0"},
     {"0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0"},
     {"0", "0", "0", "1", "2", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8253836209942017`*^9, 3.825383644308193*^9}, {
   3.825383677194098*^9, 3.82538368820026*^9}, 3.825385607850437*^9, 
   3.825387503379004*^9, 3.825387626830186*^9, 3.8254142086810493`*^9, 
   3.825414320523014*^9, {3.825421186245413*^9, 3.825421205048085*^9}, 
   3.825466985943016*^9, 3.825651646082367*^9, 3.8257294879317636`*^9, 
   3.825729809140613*^9, 3.8257332236666193`*^9, 3.827312360528808*^9, 
   3.82737547580063*^9, 3.827921293146132*^9, 3.827921384309902*^9, 
   3.8279219567372293`*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"7d2350d8-2479-4d22-8f9d-5cf2e3e4b3b4"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2", "4", "6", "8", "10", "12", "14", "16", "18", "20", "20", "20", 
      "20", "10", "10"},
     {"1", "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "0", "0", "0", 
      "0"},
     {"0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
      "0"},
     {"0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
      "0"},
     {"0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0"},
     {"0", "0", "0", "1", "2", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8253836209942017`*^9, 3.825383644308193*^9}, {
   3.825383677194098*^9, 3.82538368820026*^9}, 3.825385607850437*^9, 
   3.825387503379004*^9, 3.825387626830186*^9, 3.8254142086810493`*^9, 
   3.825414320523014*^9, {3.825421186245413*^9, 3.825421205048085*^9}, 
   3.825466985943016*^9, 3.825651646082367*^9, 3.8257294879317636`*^9, 
   3.825729809140613*^9, 3.8257332236666193`*^9, 3.827312360528808*^9, 
   3.82737547580063*^9, 3.827921293146132*^9, 3.827921384309902*^9, 
   3.8279219572851667`*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"3d457100-c988-4070-bedb-5e0f5105a46a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Semi-Simple singular embeddings", "Subsection",
 CellChangeTimes->{{3.825220451664362*^9, 
  3.825220459457344*^9}},ExpressionUUID->"3d1ccc20-2fd3-440d-9321-\
33f3b4f28d43"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"stringss", "=", "\"\<\>\""}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"**", 
    RowBox[{"*", " ", "A"}]}], " ", "***)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"A", 
     RowBox[{"(", 
      RowBox[{"n", "+", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"l", "+", "1"}], ")"}]}], "-", 
    RowBox[{"1", " ", "with", " ", "An", " ", "and", " ", "Al"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"pm", "=", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Algebra", "[", "A", "]"}], "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "+", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"l", "+", "1"}], ")"}]}], "-", "1"}], "]"}], ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<A\>\"", "<>", 
             RowBox[{"ToString", "[", "l", "]"}]}], "]"}], ",", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<A\>\"", "<>", 
             RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], "]"}]}], "]"}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"stringss", "=", 
       RowBox[{"stringss", "<>", 
        RowBox[{"makeProjection", "[", 
         RowBox[{
          RowBox[{"\"\<A\>\"", "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n", "+", "1"}], ")"}], 
              RowBox[{"(", 
               RowBox[{"l", "+", "1"}], ")"}]}], "-", "1"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\"\<A\>\"", "<>", 
             RowBox[{"ToString", "[", "l", "]"}]}], ",", 
            RowBox[{"\"\<A\>\"", "<>", 
             RowBox[{"ToString", "[", "n", "]"}]}]}], "}"}], ",", "pm"}], 
         "]"}]}]}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "n", ",", "7"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"*", "B4", " ", "A1", " ", "A1"}], 
   "**)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"stringss", "=", 
   RowBox[{"stringss", "<>", 
    RowBox[{"makeProjection", "[", 
     RowBox[{"\"\<B4\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"\"\<A1\>\"", ",", "\"\<A1\>\""}], "}"}], ",", 
      RowBox[{"ProjectionMatrix", "[", 
       RowBox[{"B4", ",", 
        RowBox[{"ProductAlgebra", "[", 
         RowBox[{"A1", ",", "A1"}], "]"}]}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringss", "=", 
    RowBox[{"stringss", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<B4\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<A1\>\"", ",", "\"\<A1\>\""}], "}"}], ",", 
       RowBox[{"Permute", "[", 
        RowBox[{
         RowBox[{"ProjectionMatrix", "[", 
          RowBox[{"B4", ",", 
           RowBox[{"ProductAlgebra", "[", 
            RowBox[{"A1", ",", "A1"}], "]"}]}], "]"}], ",", 
         RowBox[{"Cycles", "[", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], "}"}], "]"}]}], "]"}]}], 
      "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", "B", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "n"}], "+", "1"}], ")"}]}], ",", " ", 
    RowBox[{"A1", " ", "Bn"}]}], "**)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"n", "=", "2"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringss", "=", 
    RowBox[{"stringss", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<B7\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<A1\>\"", ",", "\"\<C2\>\""}], "}"}], ",", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"B7", ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{"A1", ",", "C2"}], "]"}]}], "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"n", "=", "3"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringss", "=", 
    RowBox[{"stringss", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<B10\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<A1\>\"", ",", "\"\<B3\>\""}], "}"}], ",", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"B10", ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{"A1", ",", "B3"}], "]"}]}], "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"n", "=", "4"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringss", "=", 
    RowBox[{"stringss", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<B13\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<A1\>\"", ",", "\"\<B4\>\""}], "}"}], ",", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"B13", ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{"A1", ",", "B4"}], "]"}]}], "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"n", "=", 
    RowBox[{
     RowBox[{"5", " ", "from", " ", 
      RowBox[{"https", ":"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", 
      RowBox[{"1511.08771", ".", "pdf"}]}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringss", "=", 
    RowBox[{"stringss", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<B16\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<A1\>\"", ",", "\"\<B5\>\""}], "}"}], ",", 
       RowBox[{"B3np1", "[", "5", "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"n", "=", 
    RowBox[{
     RowBox[{"6", " ", "from", " ", 
      RowBox[{"https", ":"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", 
      RowBox[{"1511.08771", ".", "pdf"}]}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringss", "=", 
    RowBox[{"stringss", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<B19\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<A1\>\"", ",", "\"\<B6\>\""}], "}"}], ",", 
       RowBox[{"B3np1", "[", "6", "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"n", "=", 
    RowBox[{
     RowBox[{"7", " ", "from", " ", 
      RowBox[{"https", ":"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", 
       RowBox[{"1511.08771", ".", "pdf"}]}], " ", "extrapolating"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringss", "=", 
    RowBox[{"stringss", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<B22\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<A1\>\"", ",", "\"\<B7\>\""}], "}"}], ",", 
       RowBox[{"B3np1", "[", "7", "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"B", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "nl"}], "+", "n", "+", "l"}], ")"}], " ", "Bn", " ", 
      "Bl", " ", "we", " ", "only", " ", "need", " ", "n"}], "=", "2"}], ",", 
    " ", 
    RowBox[{"so", " ", "actually", " ", "have", " ", "C2"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"stringss", "=", 
     RowBox[{"stringss", "<>", 
      RowBox[{"makeProjection", "[", 
       RowBox[{
        RowBox[{"\"\<B\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{
           RowBox[{"2", " ", "2", " ", "l"}], "+", "2", "+", "l"}], "]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<B\>\"", "<>", 
           RowBox[{"ToString", "[", "l", "]"}]}], ",", "\"\<C2\>\""}], "}"}], 
        ",", 
        RowBox[{"ProjectionMatrix", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Algebra", "[", "B", "]"}], "[", 
           RowBox[{
            RowBox[{"2", "*", "2", " ", "l"}], "+", "2", "+", "l"}], "]"}], 
          ",", 
          RowBox[{"ProductAlgebra", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Algebra", "[", "B", "]"}], "[", "l", "]"}], ",", "C2"}],
            "]"}]}], "]"}]}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "3", ",", "4"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringss", "=", 
    RowBox[{"stringss", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{
       RowBox[{"\"\<B\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"2", " ", "2", "  ", "2"}], "+", "2", "+", "2"}], "]"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\"\<C2\>\"", ",", "\"\<C2\>\""}], "}"}], ",", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Algebra", "[", "B", "]"}], "[", 
          RowBox[{
           RowBox[{"2", "*", "2", " ", "2"}], "+", "2", "+", "2"}], "]"}], 
         ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{"C2", ",", "C2"}], "]"}]}], "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"*", "C6", " ", "A1", " ", "A3"}], 
   "**)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringss", "=", 
    RowBox[{"stringss", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<C6\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<A1\>\"", ",", "\"\<A3\>\""}], "}"}], ",", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"C6", ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{"A1", ",", "A3"}], "]"}]}], "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"C2n", " ", "A1", " ", "Dn"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"stringss", "=", 
       RowBox[{"stringss", "<>", 
        RowBox[{"makeProjection", "[", 
         RowBox[{
          RowBox[{"\"\<C\>\"", "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{"2", "n"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\"\<D\>\"", "<>", 
             RowBox[{"ToString", "[", "n", "]"}]}], ",", "\"\<A1\>\""}], 
           "}"}], ",", 
          RowBox[{"ProjectionMatrix", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Algebra", "[", "C", "]"}], "[", 
             RowBox[{"2", "n"}], "]"}], ",", 
            RowBox[{"ProductAlgebra", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Algebra", "[", "D", "]"}], "[", "n", "]"}], ",", 
              "A1"}], "]"}]}], "]"}]}], "]"}]}]}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "4", ",", "12"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"C4n", ",", " ", "B2", ",", " ", "Dn"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"stringss", "=", 
       RowBox[{"stringss", "<>", 
        RowBox[{"makeProjection", "[", 
         RowBox[{
          RowBox[{"\"\<C\>\"", "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{"4", "n"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\"\<D\>\"", "<>", 
             RowBox[{"ToString", "[", "n", "]"}]}], ",", "\"\<C2\>\""}], 
           "}"}], ",", 
          RowBox[{"ProjectionMatrix", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Algebra", "[", "C", "]"}], "[", 
             RowBox[{"4", "n"}], "]"}], ",", 
            RowBox[{"ProductAlgebra", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Algebra", "[", "D", "]"}], "[", "n", "]"}], ",", 
              "C2"}], "]"}]}], "]"}]}], "]"}]}]}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "4", ",", "6"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"C6n", " ", "Cn", " ", "A3"}], "*)"}], 
  RowBox[{"(*", 
   RowBox[{"C12", ",", " ", 
    RowBox[{"B2", " ", "A3"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"stringss", "=", 
       RowBox[{"stringss", "<>", 
        RowBox[{"makeProjection", "[", 
         RowBox[{
          RowBox[{"\"\<C\>\"", "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{"6", "n"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\"\<A3\>\"", ",", 
            RowBox[{"\"\<C\>\"", "<>", 
             RowBox[{"ToString", "[", "n", "]"}]}]}], "}"}], ",", 
          RowBox[{"C6n", "[", "n", "]"}]}], "]"}]}]}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "2", ",", "4"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"C24", " ", "C3", " ", "D4"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringss", "=", 
    RowBox[{"stringss", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<C24\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<D4\>\"", ",", "\"\<C3\>\""}], "}"}], ",", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"C24", ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{"D4", ",", "C3"}], "]"}]}], "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"C3", " ", "A1", " ", "A1"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"stringss", "=", 
   RowBox[{"stringss", "<>", 
    RowBox[{"makeProjection", "[", 
     RowBox[{"\"\<C3\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"\"\<A1\>\"", ",", "\"\<A1\>\""}], "}"}], ",", 
      RowBox[{"ProjectionMatrix", "[", 
       RowBox[{"C3", ",", 
        RowBox[{"ProductAlgebra", "[", 
         RowBox[{"A1", ",", "A1"}], "]"}]}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringss", "=", 
    RowBox[{"stringss", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<C3\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<A1\>\"", ",", "\"\<A1\>\""}], "}"}], ",", 
       RowBox[{"Permute", "[", 
        RowBox[{
         RowBox[{"ProjectionMatrix", "[", 
          RowBox[{"C3", ",", 
           RowBox[{"ProductAlgebra", "[", 
            RowBox[{"A1", ",", "A1"}], "]"}]}], "]"}], ",", 
         RowBox[{"Cycles", "[", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], "}"}], "]"}]}], "]"}]}], 
      "]"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"C6", " ", "A1", " ", "B2"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringss", "=", 
    RowBox[{"stringss", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<C6\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<A1\>\"", ",", "\"\<C2\>\""}], "}"}], ",", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"C6", ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{"A1", ",", "C2"}], "]"}]}], "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"C3n", " ", "A1", " ", "Cn"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"stringss", "=", 
       RowBox[{"stringss", "<>", 
        RowBox[{"makeProjection", "[", 
         RowBox[{
          RowBox[{"\"\<C\>\"", "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{"3", "n"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\"\<A1\>\"", ",", 
            RowBox[{"\"\<C\>\"", "<>", 
             RowBox[{"ToString", "[", "n", "]"}]}]}], "}"}], ",", 
          RowBox[{"ProjectionMatrix", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Algebra", "[", "C", "]"}], "[", 
             RowBox[{"3", "n"}], "]"}], ",", 
            RowBox[{"ProductAlgebra", "[", 
             RowBox[{"A1", ",", 
              RowBox[{
               RowBox[{"Algebra", "[", "C", "]"}], "[", "n", "]"}]}], "]"}]}],
            "]"}]}], "]"}]}]}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "3", ",", "8"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"C2n", "+", 
    RowBox[{"1", " ", "A1", " ", "Bn"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"stringss", "=", 
   RowBox[{"stringss", "<>", 
    RowBox[{"makeProjection", "[", 
     RowBox[{"\"\<C5\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"\"\<A1\>\"", ",", "\"\<C2\>\""}], "}"}], ",", 
      RowBox[{"ProjectionMatrix", "[", 
       RowBox[{"C5", ",", 
        RowBox[{"ProductAlgebra", "[", 
         RowBox[{"A1", ",", "C2"}], "]"}]}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"stringss", "=", 
      RowBox[{"stringss", "<>", 
       RowBox[{"makeProjection", "[", 
        RowBox[{
         RowBox[{"\"\<C\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "1"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\"\<A1\>\"", ",", 
           RowBox[{"\"\<B\>\"", "<>", 
            RowBox[{"ToString", "[", "n", "]"}]}]}], "}"}], ",", 
         RowBox[{"C2np1", "[", "n", "]"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "3", ",", "11"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"C", 
    RowBox[{"(", 
     RowBox[{"n", 
      RowBox[{"(", 
       RowBox[{"22", "+", "1"}], ")"}]}], ")"}], " ", "Cn", " ", "C2"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"stringss", "=", 
     RowBox[{"stringss", "<>", 
      RowBox[{"makeProjection", "[", 
       RowBox[{
        RowBox[{"\"\<C\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"n", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", "2"}], "+", "1"}], ")"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<C\>\"", "<>", 
           RowBox[{"ToString", "[", "n", "]"}]}], ",", 
          RowBox[{"\"\<C\>\"", "<>", 
           RowBox[{"ToString", "[", "2", "]"}]}]}], "}"}], ",", 
        RowBox[{"Cn22p1", "[", "n", "]"}]}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "2", ",", "4"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringss", "=", 
    RowBox[{"stringss", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{
       RowBox[{"\"\<C\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", "2"}], "+", "1"}], ")"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<C\>\"", "<>", 
          RowBox[{"ToString", "[", "2", "]"}]}], ",", 
         RowBox[{"\"\<C\>\"", "<>", 
          RowBox[{"ToString", "[", "2", "]"}]}]}], "}"}], ",", 
       RowBox[{"Permute", "[", 
        RowBox[{
         RowBox[{"Cn22p1", "[", "2", "]"}], ",", 
         RowBox[{"Cycles", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}]}], "}"}], "]"}]}], "]"}]}], 
      "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"C", 
     RowBox[{"(", 
      RowBox[{"n", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "l"}], "+", "1"}], ")"}]}], ")"}], " ", "Cn"}], ",", 
    " ", "Bl"}], "*)"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"n", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "l"}], "+", "1"}], ")"}]}], "\[LessEqual]", " ", 
        "24"}], ",", 
       RowBox[{"stringss", "=", 
        RowBox[{"stringss", "<>", 
         RowBox[{"makeProjection", "[", 
          RowBox[{
           RowBox[{"\"\<C\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"n", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "l"}], "+", "1"}], ")"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\"\<B\>\"", "<>", 
              RowBox[{"ToString", "[", "l", "]"}]}], ",", 
             RowBox[{"\"\<C\>\"", "<>", 
              RowBox[{"ToString", "[", "n", "]"}]}]}], "}"}], ",", 
           RowBox[{"ProjectionMatrix", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Algebra", "[", "C", "]"}], "[", 
              RowBox[{"n", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "l"}], "+", "1"}], ")"}]}], "]"}], ",", 
             RowBox[{"ProductAlgebra", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Algebra", "[", "B", "]"}], "[", "l", "]"}], ",", 
               RowBox[{
                RowBox[{"Algebra", "[", "C", "]"}], "[", "n", "]"}]}], 
              "]"}]}], "]"}]}], "]"}]}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "3", ",", "5"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"C4", " ", "A1", " ", "A1", " ", "A1"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"stringss", "=", 
       RowBox[{"stringss", "<>", 
        RowBox[{"makeProjection", "[", 
         RowBox[{"\"\<C4\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"\"\<A1\>\"", ",", "\"\<A1\>\"", ",", "\"\<A1\>\""}], 
           "}"}], ",", "x"}], "]"}]}]}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"Permutations", "[", 
        RowBox[{"ProjectionMatrix", "[", 
         RowBox[{"C4", ",", 
          RowBox[{"ProductAlgebra", "[", 
           RowBox[{"A1", ",", "A1", ",", "A1"}], "]"}]}], "]"}], "]"}]}], 
      "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"D18", " ", "A3", " ", "A3"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringss", "=", 
    RowBox[{"stringss", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<D18\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<A3\>\"", ",", "\"\<A3\>\""}], "}"}], ",", "D18A1A3"}], 
      "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"D24", " ", "A3", " ", "D4"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringss", "=", 
    RowBox[{"stringss", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<D24\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<A3\>\"", ",", "\"\<D4\>\""}], "}"}], ",", "D24A1D4"}], 
      "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"D", 
    RowBox[{"(", 
     RowBox[{"3", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ")"}], " ", "A3", " ", 
    "Bn"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"stringss", "=", 
   RowBox[{"stringss", "<>", 
    RowBox[{"makeProjection", "[", 
     RowBox[{"\"\<D15\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"\"\<C2\>\"", ",", "\"\<A3\>\""}], "}"}], ",", 
      RowBox[{"ProjectionMatrix", "[", 
       RowBox[{"D15", ",", 
        RowBox[{"ProductAlgebra", "[", 
         RowBox[{"C2", ",", "A3"}], "]"}]}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringss", "=", 
    RowBox[{"stringss", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<D21\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<B3\>\"", ",", "\"\<A3\>\""}], "}"}], ",", "D21A3B3"}], 
      "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"D20", " ", "D4", " ", "B2"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringss", "=", 
    RowBox[{"stringss", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<D20\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<C2\>\"", ",", "\"\<D4\>\""}], "}"}], ",", "D20C2D4"}], 
      "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"D9", " ", "A1", " ", "A3"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringss", "=", 
    RowBox[{"stringss", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<D9\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<A1\>\"", ",", "\"\<A3\>\""}], "}"}], ",", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"D9", ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{"A1", ",", "A3"}], "]"}]}], "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"D3n", " ", "A1", " ", "Dn"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"stringss", "=", 
      RowBox[{"stringss", "<>", 
       RowBox[{"makeProjection", "[", 
        RowBox[{
         RowBox[{"\"\<D\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{"3", "n"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\"\<A1\>\"", ",", 
           RowBox[{"\"\<D\>\"", "<>", 
            RowBox[{"ToString", "[", "n", "]"}]}]}], "}"}], ",", 
         RowBox[{"D3nA1Dn", "[", "n", "]"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "4", ",", "8"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"D", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "n"}], "+", "1"}], ")"}], " ", "A1", " ", "Bn"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"stringss", "=", 
      RowBox[{"stringss", "<>", 
       RowBox[{"makeProjection", "[", 
        RowBox[{
         RowBox[{"\"\<D\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{"n", "+", "2"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\"\<A1\>\"", ",", 
           RowBox[{"\"\<B\>\"", "<>", 
            RowBox[{"ToString", "[", "n", "]"}]}]}], "}"}], ",", 
         RowBox[{"ProjectionMatrix", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Algebra", "[", "D", "]"}], "[", 
            RowBox[{"n", "+", "2"}], "]"}], ",", 
           RowBox[{"ProductAlgebra", "[", 
            RowBox[{"A1", ",", 
             RowBox[{
              RowBox[{"Algebra", "[", "B", "]"}], "[", "n", "]"}]}], "]"}]}], 
          "]"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "3", ",", "22"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"D", 
    RowBox[{"(", 
     RowBox[{"n", "+", "l", "+", "1"}], ")"}], " ", "Bn", " ", "Bl"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"stringss", "=", 
   RowBox[{"stringss", "<>", 
    RowBox[{"makeProjection", "[", 
     RowBox[{"\"\<D5\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"\"\<C2\>\"", ",", "\"\<C2\>\""}], "}"}], ",", 
      RowBox[{"ProjectionMatrix", "[", 
       RowBox[{"D5", ",", 
        RowBox[{"ProductAlgebra", "[", 
         RowBox[{"C2", ",", "C2"}], "]"}]}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"stringss", "=", 
   RowBox[{"stringss", "<>", 
    RowBox[{"makeProjection", "[", 
     RowBox[{"\"\<D5\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"\"\<C2\>\"", ",", "\"\<C2\>\""}], "}"}], ",", 
      RowBox[{"Permute", "[", 
       RowBox[{
        RowBox[{"ProjectionMatrix", "[", 
         RowBox[{"D5", ",", 
          RowBox[{"ProductAlgebra", "[", 
           RowBox[{"C2", ",", "C2"}], "]"}]}], "]"}], ",", 
        RowBox[{"Cycles", "[", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "}"}], "]"}]}], "]"}]}], "]"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"stringss", "=", 
     RowBox[{"stringss", "<>", 
      RowBox[{"makeProjection", "[", 
       RowBox[{
        RowBox[{"\"\<D\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"2", "+", "l", "+", "1"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<C2\>\"", ",", 
          RowBox[{"\"\<B\>\"", "<>", 
           RowBox[{"ToString", "[", "l", "]"}]}]}], "}"}], ",", 
        RowBox[{"ProjectionMatrix", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Algebra", "[", "D", "]"}], "[", 
           RowBox[{"2", "+", "l", "+", "1"}], "]"}], ",", 
          RowBox[{"ProductAlgebra", "[", 
           RowBox[{"C2", ",", 
            RowBox[{
             RowBox[{"Algebra", "[", "B", "]"}], "[", "l", "]"}]}], "]"}]}], 
         "]"}]}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "3", ",", 
      RowBox[{"24", "-", "1", "-", "2"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"pm", "=", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Algebra", "[", "D", "]"}], "[", 
          RowBox[{"n", "+", "l", "+", "1"}], "]"}], ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Algebra", "[", "B", "]"}], "[", "n", "]"}], ",", 
           RowBox[{
            RowBox[{"Algebra", "[", "B", "]"}], "[", "l", "]"}]}], "]"}]}], 
        "]"}]}], ";", 
      RowBox[{"stringss", "=", 
       RowBox[{"stringss", "<>", 
        RowBox[{"makeProjection", "[", 
         RowBox[{
          RowBox[{"\"\<D\>\"", "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{"n", "+", "l", "+", "1"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\"\<B\>\"", "<>", 
             RowBox[{"ToString", "[", "n", "]"}]}], ",", 
            RowBox[{"\"\<B\>\"", "<>", 
             RowBox[{"ToString", "[", "l", "]"}]}]}], "}"}], ",", "pm"}], 
         "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"stringss", "=", 
       RowBox[{"stringss", "<>", 
        RowBox[{"makeProjection", "[", 
         RowBox[{
          RowBox[{"\"\<D\>\"", "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{"n", "+", "l", "+", "1"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\"\<B\>\"", "<>", 
             RowBox[{"ToString", "[", "l", "]"}]}], ",", 
            RowBox[{"\"\<B\>\"", "<>", 
             RowBox[{"ToString", "[", "n", "]"}]}]}], "}"}], ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"Take", "[", 
             RowBox[{"pm", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "+", "1"}], ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"Take", "[", 
             RowBox[{"pm", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "n"}], "}"}]}], "]"}]}], "]"}]}], 
         "]"}]}]}]}], "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "3", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "3", ",", 
       RowBox[{"24", "-", "1", "-", "2"}]}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "G2", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringss", "=", 
    RowBox[{"stringss", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<G2\>\"", ",", 
       RowBox[{"{", "\"\<A1\>\"", "}"}], ",", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"G2", ",", 
         RowBox[{"ProductAlgebra", "[", "A1", "]"}]}], "]"}]}], "]"}]}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "F4", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"stringss", "=", 
   RowBox[{"stringss", "<>", 
    RowBox[{"makeProjection", "[", 
     RowBox[{"\"\<F4\>\"", ",", 
      RowBox[{"{", "\"\<A1\>\"", "}"}], ",", 
      RowBox[{"ProjectionMatrix", "[", 
       RowBox[{"F4", ",", 
        RowBox[{"ProductAlgebra", "[", "A1", "]"}]}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stringss", "=", 
    RowBox[{"stringss", "<>", 
     RowBox[{"makeProjection", "[", 
      RowBox[{"\"\<F4\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<A1\>\"", ",", "\"\<G2\>\""}], "}"}], ",", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"F4", ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{"A1", ",", "G2"}], "]"}]}], "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "E6", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"stringss", "=", 
   RowBox[{"stringss", "<>", 
    RowBox[{"makeProjection", "[", 
     RowBox[{"\"\<E6\>\"", ",", 
      RowBox[{"{", "\"\<A2\>\"", "}"}], ",", 
      RowBox[{"E6trans", "[", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"E6", ",", 
         RowBox[{"ProductAlgebra", "[", "A2", "]"}]}], "]"}], "]"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"stringss", "=", 
   RowBox[{"stringss", "<>", 
    RowBox[{"makeProjection", "[", 
     RowBox[{"\"\<E6\>\"", ",", 
      RowBox[{"{", "\"\<G2\>\"", "}"}], ",", 
      RowBox[{"E6trans", "[", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"E6", ",", 
         RowBox[{"ProductAlgebra", "[", "G2", "]"}]}], "]"}], "]"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"stringss", "=", 
   RowBox[{"stringss", "<>", 
    RowBox[{"makeProjection", "[", 
     RowBox[{"\"\<E6\>\"", ",", 
      RowBox[{"{", "\"\<C4\>\"", "}"}], ",", 
      RowBox[{"E6trans", "[", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"E6", ",", 
         RowBox[{"ProductAlgebra", "[", "C4", "]"}]}], "]"}], "]"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"stringss", "=", 
   RowBox[{"stringss", "<>", 
    RowBox[{"makeProjection", "[", 
     RowBox[{"\"\<E6\>\"", ",", 
      RowBox[{"{", "\"\<F4\>\"", "}"}], ",", 
      RowBox[{"E6trans", "[", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"E6", ",", 
         RowBox[{"ProductAlgebra", "[", "F4", "]"}]}], "]"}], "]"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"stringss", "=", 
   RowBox[{"stringss", "<>", 
    RowBox[{"makeProjection", "[", 
     RowBox[{"\"\<E6\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"\"\<A2\>\"", ",", "\"\<G2\>\""}], "}"}], ",", 
      RowBox[{"E6trans", "[", 
       RowBox[{"ProjectionMatrix", "[", 
        RowBox[{"E6", ",", 
         RowBox[{"ProductAlgebra", "[", 
          RowBox[{"A2", ",", "G2"}], "]"}]}], "]"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"StringSplit", "[", 
    RowBox[{"stringss", ",", "\"\<\\n\>\""}], "]"}], "\[LeftDoubleBracket]", 
   RowBox[{"-", "3"}], "\[RightDoubleBracket]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.825220503849502*^9, 3.825220579699821*^9}, {
   3.825220667569014*^9, 3.825220864326215*^9}, {3.825220962873604*^9, 
   3.825221143749296*^9}, {3.825221213217923*^9, 3.825221258428458*^9}, {
   3.825221410279009*^9, 3.825221511421432*^9}, {3.825221564291301*^9, 
   3.8252219034099817`*^9}, {3.825221975921915*^9, 3.82522197759298*^9}, 
   3.825222027047248*^9, {3.825223007190114*^9, 3.8252230664902277`*^9}, {
   3.8252231354018173`*^9, 3.825223351866726*^9}, {3.825223405254652*^9, 
   3.825223430974732*^9}, {3.825223481185422*^9, 3.825223548752599*^9}, {
   3.825226045708359*^9, 3.825226083999811*^9}, {3.825226166775207*^9, 
   3.825226279538495*^9}, {3.8252285928451366`*^9, 3.825228647757139*^9}, {
   3.8252386517801847`*^9, 3.825238776834352*^9}, {3.825238818200932*^9, 
   3.8252388865611553`*^9}, {3.825238984143869*^9, 3.825239041935075*^9}, {
   3.82524317957213*^9, 3.8252432012593946`*^9}, {3.8252433975652323`*^9, 
   3.82524339963449*^9}, 3.825243937491226*^9, {3.8253313292500763`*^9, 
   3.825331426027358*^9}, {3.825331460212812*^9, 3.8253315237130527`*^9}, {
   3.825331974141404*^9, 3.8253320232657843`*^9}, {3.82533205879631*^9, 
   3.825332217190969*^9}, {3.825332263195414*^9, 3.8253324541955013`*^9}, {
   3.825380198509685*^9, 3.825380245915113*^9}, {3.8253807463395233`*^9, 
   3.825380825475918*^9}, {3.825380867786414*^9, 3.82538090877737*^9}, {
   3.825380940644094*^9, 3.8253810799492207`*^9}, {3.825381239274032*^9, 
   3.8253814003159523`*^9}, {3.825381587010845*^9, 3.825381677526432*^9}, {
   3.82538177443988*^9, 3.825381965893309*^9}, {3.825381996868897*^9, 
   3.825382021230575*^9}, {3.825383016742778*^9, 3.825383125026238*^9}, {
   3.825383216927997*^9, 3.8253832467634974`*^9}, {3.825383307948682*^9, 
   3.8253833083185177`*^9}, {3.825383362322843*^9, 3.825383532664864*^9}, {
   3.825383875765423*^9, 3.82538393549336*^9}, {3.825383991848583*^9, 
   3.825384374598784*^9}, {3.8253883860387087`*^9, 3.8253884046907787`*^9}, {
   3.8253884411015263`*^9, 3.825388500540875*^9}, 3.825388562670133*^9, {
   3.825388666520619*^9, 3.825388678893612*^9}, {3.8253891300441027`*^9, 
   3.825389144944701*^9}, {3.825389178461484*^9, 3.825389186963266*^9}, {
   3.8253892484037437`*^9, 3.825389267097286*^9}, {3.82538952932362*^9, 
   3.825389541037215*^9}, {3.825398029771139*^9, 3.8253980345042677`*^9}, {
   3.825467238269843*^9, 3.825467242785893*^9}, {3.825467359933126*^9, 
   3.825467368336928*^9}, {3.825467514767775*^9, 3.8254675166769333`*^9}, {
   3.825471778523982*^9, 3.825471882303342*^9}, {3.825471917212244*^9, 
   3.825472009726677*^9}, {3.825651144004377*^9, 3.825651144177899*^9}, 
   3.825678865855455*^9, {3.825678914018292*^9, 3.825678968586857*^9}, {
   3.8256790527527523`*^9, 3.8256790811898527`*^9}, {3.825679226567719*^9, 
   3.825679348159526*^9}, {3.825679452359578*^9, 3.82567948645415*^9}, {
   3.825729025185255*^9, 3.82572902692564*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"e53d6a34-4583-4f2d-bef5-6de249ba7d70"],

Cell[BoxData[
 FormBox["\<\"\\t\\tshort temp_pm[4][6]={{0, 0, 1, 2, 1, 1}, {1, 2, 1, 0, 1, \
0}, {1, 0, 1, 0, 1, 1}, {0, 1, 1, 1, 0, 0}};\"\>", TraditionalForm]], "Output",\

 CellChangeTimes->{
  3.825221680789873*^9, 3.825221851289312*^9, {3.825223336681335*^9, 
   3.825223352401904*^9}, {3.825223405745389*^9, 3.825223418624999*^9}, 
   3.825223483549412*^9, {3.825223515442737*^9, 3.825223519407384*^9}, {
   3.825226081507028*^9, 3.8252260845226297`*^9}, 3.825226280592252*^9, {
   3.825238656188971*^9, 3.8252386671536217`*^9}, {3.825238708864654*^9, 
   3.825238714157505*^9}, {3.825238761010291*^9, 3.825238777369635*^9}, {
   3.825238842722599*^9, 3.825238886978636*^9}, {3.825238988501828*^9, 
   3.8252389925810823`*^9}, {3.825239027821257*^9, 3.825239042553669*^9}, {
   3.8252431804030046`*^9, 3.825243204727166*^9}, 3.825331410823359*^9, {
   3.825331469819509*^9, 3.825331524879307*^9}, 3.8253320239211187`*^9, {
   3.825332093582036*^9, 3.825332096200411*^9}, {3.8253321437884197`*^9, 
   3.825332157342984*^9}, {3.825332204355859*^9, 3.8253322122778187`*^9}, 
   3.8253324169001007`*^9, {3.825332449792067*^9, 3.82533245461021*^9}, {
   3.8253802105505857`*^9, 3.825380229435564*^9}, 3.825380843683935*^9, {
   3.825380958821602*^9, 3.825380963508916*^9}, 3.825381081351338*^9, {
   3.825381260253377*^9, 3.8253812940977707`*^9}, {3.8253813544628468`*^9, 
   3.825381357806452*^9}, 3.8253814008468647`*^9, 3.825381639975129*^9, {
   3.825381672409213*^9, 3.825381678030491*^9}, 3.825381794572893*^9, {
   3.8253819262922707`*^9, 3.8253819335448313`*^9}, 3.8253819665679693`*^9, 
   3.825383041342917*^9, {3.825383099365157*^9, 3.82538310973005*^9}, 
   3.8253832475615892`*^9, 3.8253833090243063`*^9, 3.825383368992159*^9, {
   3.8253834238710957`*^9, 3.8253834441554832`*^9}, {3.8253834887047853`*^9, 
   3.825383529005262*^9}, {3.82538393162716*^9, 3.8253839361562366`*^9}, 
   3.8253840087035513`*^9, 3.825384080341711*^9, 3.825384150642384*^9, 
   3.825384199888053*^9, {3.825384300362233*^9, 3.8253843051672497`*^9}, {
   3.825384336184379*^9, 3.8253843758282757`*^9}, 3.825385638884474*^9, 
   3.82538750398173*^9, 3.825387654416746*^9, 3.82538850216931*^9, 
   3.825388680015791*^9, 3.8253891459256077`*^9, 3.82538926809477*^9, 
   3.825389542378443*^9, 3.8253980389287577`*^9, 3.825414209330192*^9, 
   3.8254143640718727`*^9, 3.8254669939001102`*^9, 3.825467244322955*^9, 
   3.8254673703514214`*^9, 3.8254675994827347`*^9, 3.82547182336624*^9, {
   3.8254718547478447`*^9, 3.8254718833738117`*^9}, {3.825471962737514*^9, 
   3.82547201111487*^9}, 3.8256516837461843`*^9, 3.825679082363452*^9, 
   3.825679350144212*^9, 3.825679475689136*^9, 3.8257290514433737`*^9, 
   3.825729543389152*^9, 3.8257298597634172`*^9, 3.825733264444084*^9, 
   3.82731239606763*^9, 3.8273755124206057`*^9, 3.82792129640471*^9, 
   3.827921427240766*^9, 3.8279219939343843`*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"6a496cfb-df2f-48fa-95af-61cbde75dc92"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["S-simple subalgebras", "Section",
 CellChangeTimes->{{3.827311915574572*^9, 
  3.827311921221887*^9}},ExpressionUUID->"44f309b7-428c-4364-a8f3-\
ae0716522d52"],

Cell[CellGroupData[{

Cell["Simple singular embeddings", "Subsection",
 CellChangeTimes->{{3.825138468005013*^9, 3.8251384741462917`*^9}, {
  3.8251388344659557`*^9, 3.825138840137294*^9}, {3.8251415886303787`*^9, 
  3.825141590391295*^9}, {3.8253848407948923`*^9, 
  3.825384844410528*^9}},ExpressionUUID->"7a94d1c3-1920-4c6e-a1a8-\
a13fd7be4158"],

Cell["\<\
The c++ program associated with this paper can be made to output the \
following. {A,2,{4,0},\[CloseCurlyDoubleQuote]A14\[CloseCurlyDoubleQuote]} \
tells us that A2 is embedded into A14 via the (4,0) representation.\
\>", "Text",
 CellChangeTimes->{{3.8253898564137917`*^9, 3.8253898763045063`*^9}, 
   3.825651615772278*^9, {3.827311926758237*^9, 3.827311943801861*^9}, {
   3.827312048766622*^9, 
   3.827312087977687*^9}},ExpressionUUID->"4a0a8c24-8bba-4b6f-8f4d-\
975b2567bd2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"algs", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "1", "}"}], ",", "\"\<A1\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "2", "}"}], ",", "\"\<A2\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "3", "}"}], ",", "\"\<C2\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "4", "}"}], ",", "\"\<C2\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "5", "}"}], ",", "\"\<C3\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "6", "}"}], ",", "\"\<B3\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "7", "}"}], ",", "\"\<C4\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "8", "}"}], ",", "\"\<B4\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "9", "}"}], ",", "\"\<C5\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "10", "}"}], ",", "\"\<B5\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "11", "}"}], ",", "\"\<C6\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "12", "}"}], ",", "\"\<B6\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "13", "}"}], ",", "\"\<C7\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "14", "}"}], ",", "\"\<B7\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "15", "}"}], ",", "\"\<C8\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "16", "}"}], ",", "\"\<B8\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "17", "}"}], ",", "\"\<C9\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "18", "}"}], ",", "\"\<B9\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "19", "}"}], ",", "\"\<C10\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "20", "}"}], ",", "\"\<B10\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "21", "}"}], ",", "\"\<C11\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "22", "}"}], ",", "\"\<B11\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "23", "}"}], ",", "\"\<C12\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "24", "}"}], ",", "\"\<B12\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "25", "}"}], ",", "\"\<C13\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "26", "}"}], ",", "\"\<B13\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "27", "}"}], ",", "\"\<C14\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "28", "}"}], ",", "\"\<B14\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "29", "}"}], ",", "\"\<C15\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "30", "}"}], ",", "\"\<B15\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "31", "}"}], ",", "\"\<C16\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "32", "}"}], ",", "\"\<B16\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "33", "}"}], ",", "\"\<C17\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "34", "}"}], ",", "\"\<B17\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "35", "}"}], ",", "\"\<C18\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "36", "}"}], ",", "\"\<B18\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "37", "}"}], ",", "\"\<C19\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "38", "}"}], ",", "\"\<B19\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "39", "}"}], ",", "\"\<C20\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "40", "}"}], ",", "\"\<B20\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "41", "}"}], ",", "\"\<C21\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "42", "}"}], ",", "\"\<B21\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "43", "}"}], ",", "\"\<C22\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "44", "}"}], ",", "\"\<B22\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "45", "}"}], ",", "\"\<C23\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "46", "}"}], ",", "\"\<B23\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", 
        RowBox[{"{", "47", "}"}], ",", "\"\<C24\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<A2\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "2"}], "}"}], ",", "\"\<A5\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "3"}], "}"}], ",", "\"\<A9\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "4"}], "}"}], ",", "\"\<A14\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "5"}], "}"}], ",", "\"\<A20\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "6"}], "}"}], ",", "\"\<A27\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "7"}], "}"}], ",", "\"\<A35\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "8"}], "}"}], ",", "\"\<A44\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", "\"\<A2\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", "\"\<D4\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", "\"\<A14\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], ",", "\"\<A23\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4"}], "}"}], ",", "\"\<A34\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}], ",", "\"\<A47\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0"}], "}"}], ",", "\"\<A5\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ",", "\"\<A14\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2"}], "}"}], ",", "\"\<B13\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], ",", "\"\<A41\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "0"}], "}"}], ",", "\"\<A9\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], ",", "\"\<A23\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "2"}], "}"}], ",", "\"\<A41\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0"}], "}"}], ",", "\"\<A14\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "1"}], "}"}], ",", "\"\<A34\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "0"}], "}"}], ",", "\"\<A20\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "1"}], "}"}], ",", "\"\<A47\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "0"}], "}"}], ",", "\"\<A27\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "0"}], "}"}], ",", "\"\<A35\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "0"}], "}"}], ",", "\"\<A44\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "3", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", "\"\<A3\>\""}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "3", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", "\"\<A9\>\""}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "3", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "3"}], "}"}], ",", "\"\<A19\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "3", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "4"}], "}"}], ",", "\"\<A34\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "3", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "\"\<A5\>\""}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "3", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", "\"\<A19\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "3", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", "\"\<A44\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "3", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", "\"\<D10\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "3", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "\"\<A3\>\""}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "3", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", "\"\<B7\>\""}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "3", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "2"}], "}"}], ",", "\"\<A35\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "3", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "\"\<A19\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "3", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", "\"\<A9\>\""}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "3", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "1"}], "}"}], ",", "\"\<A35\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "3", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", "\"\<A44\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "3", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", "\"\<A19\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "3", ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", "\"\<A34\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        "\"\<A4\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "2"}], "}"}], ",", 
        "\"\<A14\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "3"}], "}"}], ",", 
        "\"\<A34\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
        "\"\<A9\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
        "\"\<A39\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A9\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
        "\"\<A44\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A4\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        "\"\<D12\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
        "\"\<A44\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A39\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A14\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A34\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        "\"\<A5\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2"}], "}"}], ",", 
        "\"\<A20\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
        "\"\<A14\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<C10\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A14\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "5", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A5\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "5", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        "\"\<B17\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "5", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A20\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "6", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
         "}"}], ",", "\"\<A6\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "6", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], 
         "}"}], ",", "\"\<A27\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "6", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
         "}"}], ",", "\"\<A20\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "6", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
         "}"}], ",", "\"\<A34\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "6", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", "\"\<A34\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "6", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", "\"\<A20\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "6", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", "\"\<A6\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "6", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
         "}"}], ",", "\"\<D24\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "6", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", "\"\<A27\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "7", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
         "}"}], ",", "\"\<A7\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "7", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], 
         "}"}], ",", "\"\<A35\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "7", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
         "}"}], ",", "\"\<A27\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "7", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", "\"\<A27\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "7", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", "\"\<A7\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "7", ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", "\"\<A35\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "8", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "1"}], "}"}], ",", "\"\<A8\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "8", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "2"}], "}"}], ",", "\"\<A44\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "8", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",",
           "0"}], "}"}], ",", "\"\<A35\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "8", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0"}], "}"}], ",", "\"\<A35\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "8", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0"}], "}"}], ",", "\"\<A8\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "8", ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0"}], "}"}], ",", "\"\<A44\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "9", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "1"}], "}"}], ",", "\"\<A9\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "9", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "1", ",", "0"}], "}"}], ",", "\"\<A44\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "9", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0"}], "}"}], ",", "\"\<A44\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "9", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0"}], "}"}], ",", "\"\<A9\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "10", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "1"}], "}"}], ",", "\"\<A10\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "10", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0"}], "}"}], ",", "\"\<A10\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "11", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", "\"\<A11\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "11", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "\"\<A11\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "12", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        "\"\<A12\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "12", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A12\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "13", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
        ",", "\"\<A13\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "13", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
        ",", "\"\<A13\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "14", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
         "}"}], ",", "\"\<A14\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "14", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", "\"\<A14\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "15", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "1"}], "}"}], ",", "\"\<A15\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "15", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0"}], "}"}], ",", "\"\<A15\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "16", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "1"}], "}"}], ",", "\"\<A16\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "16", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0"}], "}"}], ",", "\"\<A16\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "17", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "1"}], "}"}], ",", "\"\<A17\>\""}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "17", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0"}], "}"}], ",", "\"\<A17\>\""}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "18", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        "\"\<A18\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "18", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A18\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "19", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        "\"\<A19\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "19", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A19\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "20", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}],
         ",", "\"\<A20\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "20", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
         ",", "\"\<A20\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "21", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "1"}], "}"}], ",", "\"\<A21\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "21", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0"}], "}"}], ",", "\"\<A21\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "22", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "1"}], "}"}], ",", "\"\<A22\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "22", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0"}], "}"}], ",", "\"\<A22\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "23", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "1"}], "}"}], ",", "\"\<A23\>\""}], "}"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"A", ",", "23", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0"}], "}"}], ",", "\"\<A23\>\""}], "}"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"A", ",", "24", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", "\"\<A24\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "24", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "\"\<A24\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "25", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        "\"\<A25\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "25", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A25\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "26", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
        ",", "\"\<A26\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "26", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
        ",", "\"\<A26\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "27", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
         "}"}], ",", "\"\<A27\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "27", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", "\"\<A27\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "28", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "1"}], "}"}], ",", "\"\<A28\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "28", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0"}], "}"}], ",", "\"\<A28\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "29", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "1"}], "}"}], ",", "\"\<A29\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "29", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0"}], "}"}], ",", "\"\<A29\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "30", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "1"}], "}"}], ",", "\"\<A30\>\""}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "30", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0"}], "}"}], ",", "\"\<A30\>\""}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "31", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        "\"\<A31\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "31", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A31\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "32", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        "\"\<A32\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "32", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A32\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "33", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}],
         ",", "\"\<A33\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "33", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
         ",", "\"\<A33\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "34", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "1"}], "}"}], ",", "\"\<A34\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "34", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0"}], "}"}], ",", "\"\<A34\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "35", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "1"}], "}"}], ",", "\"\<A35\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "35", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0"}], "}"}], ",", "\"\<A35\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "36", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "1"}], "}"}], ",", "\"\<A36\>\""}], "}"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"A", ",", "36", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0"}], "}"}], ",", "\"\<A36\>\""}], "}"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"A", ",", "37", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", "\"\<A37\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "37", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "\"\<A37\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "38", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        "\"\<A38\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "38", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A38\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "39", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
        ",", "\"\<A39\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "39", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
        ",", "\"\<A39\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "40", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
         "}"}], ",", "\"\<A40\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "40", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", "\"\<A40\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "41", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "1"}], "}"}], ",", "\"\<A41\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "41", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0"}], "}"}], ",", "\"\<A41\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "42", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "1"}], "}"}], ",", "\"\<A42\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "42", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0"}], "}"}], ",", "\"\<A42\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "43", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "1"}], "}"}], ",", "\"\<A43\>\""}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "43", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0"}], "}"}], ",", "\"\<A43\>\""}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "44", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        "\"\<A44\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "44", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A44\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "45", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        "\"\<A45\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "45", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A45\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "46", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}],
         ",", "\"\<A46\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "46", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
         ",", "\"\<A46\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "47", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "1"}], "}"}], ",", "\"\<A47\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "47", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0"}], "}"}], ",", "\"\<A47\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "3", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", "\"\<D4\>\""}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "3", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", "\"\<B17\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "3", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "\"\<B10\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "3", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "\"\<A6\>\""}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "3", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", "\"\<D24\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "3", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", "\"\<B13\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        "\"\<D8\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<D18\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A8\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<D22\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        "\"\<C16\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "5", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A10\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "6", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", "\"\<A12\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "7", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", "\"\<A14\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "8", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0"}], "}"}], ",", "\"\<A16\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "9", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0"}], "}"}], ",", "\"\<A18\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "10", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0"}], "}"}], ",", "\"\<A20\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "11", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "\"\<A22\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "12", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A24\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "13", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
        ",", "\"\<A26\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "14", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", "\"\<A28\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "15", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0"}], "}"}], ",", "\"\<A30\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "16", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0"}], "}"}], ",", "\"\<A32\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "17", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0"}], "}"}], ",", "\"\<A34\>\""}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "18", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A36\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "19", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A38\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "20", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
         ",", "\"\<A40\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "21", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0"}], "}"}], ",", "\"\<A42\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "22", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0"}], "}"}], ",", "\"\<A44\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "23", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0"}], "}"}], ",", "\"\<A46\>\""}], "}"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"C", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<A4\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "2"}], "}"}], ",", "\"\<D7\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "3"}], "}"}], ",", "\"\<D15\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", "\"\<A3\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", "\"\<C8\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", "\"\<C20\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0"}], "}"}], ",", "\"\<D5\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ",", "\"\<B17\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "0"}], "}"}], ",", "\"\<C10\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0"}], "}"}], ",", "\"\<B17\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "3", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", "\"\<C7\>\""}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "3", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "\"\<D7\>\""}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "3", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "\"\<A5\>\""}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "3", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", "\"\<B10\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        "\"\<D21\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
        "\"\<C24\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<B13\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A7\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<D18\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<D22\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "5", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A9\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "6", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", "\"\<A11\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "7", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", "\"\<A13\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "8", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0"}], "}"}], ",", "\"\<A15\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "9", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0"}], "}"}], ",", "\"\<A17\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "10", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0"}], "}"}], ",", "\"\<A19\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "11", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "\"\<A21\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "12", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A23\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "13", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
        ",", "\"\<A25\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "14", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", "\"\<A27\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "15", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0"}], "}"}], ",", "\"\<A29\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "16", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0"}], "}"}], ",", "\"\<A31\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "17", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0"}], "}"}], ",", "\"\<A33\>\""}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "18", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A35\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "19", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A37\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "20", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
         ",", "\"\<A39\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "21", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0"}], "}"}], ",", "\"\<A41\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "22", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0"}], "}"}], ",", "\"\<A43\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "23", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0"}], "}"}], ",", "\"\<A45\>\""}], "}"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"C", ",", "24", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "\"\<A47\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        "\"\<A7\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "2"}], "}"}], ",", 
        "\"\<A34\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
        "\"\<A7\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
        "\"\<A34\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<D14\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A7\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<B17\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        "\"\<A15\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
        "\"\<A15\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<B22\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "5", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A9\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "6", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
         "}"}], ",", "\"\<A31\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "6", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
         "}"}], ",", "\"\<A31\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "6", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", "\"\<A11\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "7", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", "\"\<A13\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "8", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0"}], "}"}], ",", "\"\<A15\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "9", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0"}], "}"}], ",", "\"\<A17\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "10", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0"}], "}"}], ",", "\"\<A19\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "11", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "\"\<A21\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "12", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A23\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "13", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
        ",", "\"\<A25\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "14", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", "\"\<A27\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "15", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0"}], "}"}], ",", "\"\<A29\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "16", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0"}], "}"}], ",", "\"\<A31\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "17", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0"}], "}"}], ",", "\"\<A33\>\""}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "18", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A35\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "19", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        "\"\<A37\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "20", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
         ",", "\"\<A39\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "21", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0"}], "}"}], ",", "\"\<A41\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "22", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0"}], "}"}], ",", "\"\<A43\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "23", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0"}], "}"}], ",", "\"\<A45\>\""}], "}"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"D", ",", "24", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "\"\<A47\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"G", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<D7\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"G", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", "\"\<B3\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"G", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0"}], "}"}], ",", "\"\<B13\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"F", ",", "4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        "\"\<D13\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"E", ",", "6", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
         "}"}], ",", "\"\<A26\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"E", ",", "6", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", "\"\<A26\>\""}], "}"}]}], "}"}]}], ";"}], 
  "\n"}]], "Input",
 CellChangeTimes->{{3.8251431970604773`*^9, 3.825143201111904*^9}, {
  3.8253898454762*^9, 3.8253898461006727`*^9}, {3.825393250219056*^9, 
  3.825393250926194*^9}, {3.8256515191753197`*^9, 3.825651526359077*^9}, {
  3.825759715369389*^9, 3.825759721345765*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"6af9e0ca-601f-4dc4-bd11-bee7f97d217a"],

Cell["\<\
We want to delete ones of the form e.g. {A,11,{1,0,0,0,0,0,0,0,0,0,0},\
\[CloseCurlyDoubleQuote]A11\[CloseCurlyDoubleQuote]}\
\>", "Text",
 CellChangeTimes->{{3.825759790075419*^9, 
  3.8257598107808867`*^9}},ExpressionUUID->"d62596ac-8a45-45d7-bdc6-\
ca4241f05e80"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"listtodelete", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"s", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", "n"}], "]"}]}], ";", " ", 
      RowBox[{
       RowBox[{"s", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
       "=", "1"}], ";", 
      RowBox[{"{", 
       RowBox[{"A", ",", "n", ",", "s", ",", 
        RowBox[{"\"\<A\>\"", "<>", 
         RowBox[{"ToString", "[", "n", "]"}]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "48"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"algs", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"algs", ",", 
     RowBox[{
      RowBox[{"!", 
       RowBox[{"MemberQ", "[", 
        RowBox[{"listtodelete", ",", "#"}], "]"}]}], " ", "&"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.825759723316556*^9, 3.825759949464053*^9}, {
  3.825759990211574*^9, 3.825760062680769*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"57a165e2-f786-408f-b67e-61375327c259"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating the algebras", "Subsection",
 CellChangeTimes->{{3.8273121200940104`*^9, 
  3.8273121298343973`*^9}},ExpressionUUID->"cb09c026-6f64-4e25-8142-\
435bba8e143a"],

Cell["We get the defining representations.", "Text",
 CellChangeTimes->{{3.827312207513096*^9, 
  3.827312211802313*^9}},ExpressionUUID->"0c6eea53-2bd5-4ed3-bf51-\
b36cf5700e4a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"genIrrep", "[", "L_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "genirrep", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"genirrep", "=", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", 
        RowBox[{"ToExpression", "[", 
         RowBox[{"StringTake", "[", 
          RowBox[{"L", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"StringTake", "[", 
         RowBox[{"L", ",", "1"}], "]"}], "\[Equal]", "\"\<A\>\""}], ",", 
       RowBox[{
        RowBox[{
        "genirrep", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "=", "1"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"StringTake", "[", 
         RowBox[{"L", ",", "1"}], "]"}], "\[Equal]", "\"\<B\>\""}], ",", 
       RowBox[{
        RowBox[{
        "genirrep", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "=", "1"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"StringTake", "[", 
         RowBox[{"L", ",", "1"}], "]"}], "\[Equal]", "\"\<C\>\""}], ",", 
       RowBox[{
        RowBox[{
        "genirrep", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "=", "1"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"StringTake", "[", 
         RowBox[{"L", ",", "1"}], "]"}], "\[Equal]", "\"\<D\>\""}], ",", 
       RowBox[{
        RowBox[{
        "genirrep", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "=", "1"}]}], "]"}], ";", "\[IndentingNewLine]", "genirrep"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.825142368397438*^9, 3.825142405897163*^9}, {
   3.825142441670732*^9, 3.825142584005685*^9}, {3.825142788668745*^9, 
   3.825142789917351*^9}, 3.8251474108989573`*^9, 3.8253872160153933`*^9},
 CellLabel->
  "In[134]:=",ExpressionUUID->"06eb9ecd-4636-470b-816f-baefba8f2b40"],

Cell[TextData[StyleBox["",
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.825391244917121*^9, 3.8253912536926517`*^9}, 
   3.827312201354927*^9},ExpressionUUID->"c57276f4-59e5-4f84-8aaa-\
ea501ef3b6cf"],

Cell["\<\
We then use the rules outlined in the paper to find the singular algebra. \
This will be up to outer automorphism, but we add that in later.\
\>", "Text",
 CellChangeTimes->{{3.827312215251897*^9, 
  3.827312260045361*^9}},ExpressionUUID->"3e54d567-8467-4777-854d-\
f8b7a4486b77"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"singular", "[", "list_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "wstarget", ",", "sourceir", ",", "wssource", ",", "targetIrrep", ",", 
      " ", "sourceIrrep", ",", "newweight", ",", "p"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"wstarget", "=", 
      RowBox[{"List", "@@@", 
       RowBox[{"WeightSystem", "[", 
        RowBox[{
         RowBox[{"Irrep", "[", 
          RowBox[{
          "list", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
          "]"}], "@@", 
         RowBox[{
         "list", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
        "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
         "list", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "\[Equal]", "E"}], " ", "&&", " ", 
        RowBox[{
         RowBox[{
         "list", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
         "\[Equal]", "6"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"newweight", "=", 
         RowBox[{
         "list", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "newweight", "\[LeftDoubleBracket]", "5", "\[RightDoubleBracket]"}], 
         "=", 
         RowBox[{
          RowBox[{
          "list", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
          "\[LeftDoubleBracket]", "6", "\[RightDoubleBracket]"}]}], ";", 
        RowBox[{
         RowBox[{
         "newweight", "\[LeftDoubleBracket]", "6", "\[RightDoubleBracket]"}], 
         "=", 
         RowBox[{
          RowBox[{
          "list", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
          "\[LeftDoubleBracket]", "5", "\[RightDoubleBracket]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"wstarget", "=", 
         RowBox[{"List", "@@@", 
          RowBox[{"WeightSystem", "[", 
           RowBox[{
            RowBox[{"Irrep", "[", "E6", "]"}], "@@", "newweight"}], 
           "]"}]}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
        "list", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "\[Equal]", "F"}], ",", 
       RowBox[{"wstarget", "=", 
        RowBox[{"List", "@@@", 
         RowBox[{"WeightSystem", "[", 
          RowBox[{
           RowBox[{"Irrep", "[", "F4", "]"}], "@@", 
           RowBox[{
           "list", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
          "]"}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
        "list", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "\[Equal]", "G"}], ",", 
       RowBox[{"wstarget", "=", 
        RowBox[{"List", "@@@", 
         RowBox[{"WeightSystem", "[", 
          RowBox[{
           RowBox[{"Irrep", "[", "G2", "]"}], "@@", 
           RowBox[{
           "list", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
          "]"}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"sourceir", "=", 
      RowBox[{
       RowBox[{"Irrep", "[", 
        RowBox[{"ToExpression", "[", 
         RowBox[{"StringTake", "[", 
          RowBox[{
           RowBox[{"list", "\[LeftDoubleBracket]", 
            RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], ",", "1"}], "]"}], 
         "]"}], "]"}], "@@", 
       RowBox[{"genIrrep", "[", 
        RowBox[{"list", "\[LeftDoubleBracket]", 
         RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"wssource", "=", 
      RowBox[{"List", "@@@", 
       RowBox[{"WeightSystem", "[", "sourceir", "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"wstarget", "=", 
      RowBox[{"PadRight", "[", 
       RowBox[{"wstarget", ",", 
        RowBox[{"Length", "[", "wssource", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", 
           RowBox[{"Length", "[", 
            RowBox[{
            "wstarget", "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}], "]"}]}], "]"}], "}"}]}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"targetIrrep", "=", 
      RowBox[{"Sort", "[", 
       RowBox[{"wstarget", ",", 
        RowBox[{"OrderedQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"#2", ",", "#1"}], "}"}], "&"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sourceIrrep", "=", 
      RowBox[{"Sort", "[", 
       RowBox[{"wssource", ",", 
        RowBox[{"OrderedQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"#2", ",", "#1"}], "}"}], "&"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"p", "=", 
      RowBox[{
       RowBox[{"Transpose", "[", "targetIrrep", "]"}], ".", 
       RowBox[{"PseudoInverse", "[", 
        RowBox[{"Transpose", "[", "sourceIrrep", "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"!", 
        RowBox[{"AllTrue", "[", 
         RowBox[{"P1", ",", 
          RowBox[{
           RowBox[{"IntegerQ", "[", "#", "]"}], "&"}], ",", "2"}], "]"}]}], 
       ",", 
       RowBox[{"Print", "[", "\"\<Error not integer\>\"", "]"}]}], "]"}], ";",
      "\[IndentingNewLine]", "p"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"singular", "[", 
  RowBox[{"algs", "\[LeftDoubleBracket]", "17", "\[RightDoubleBracket]"}], 
  "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQvSj6pPXD+jeO/3Z/sAXR4X7iniB6mdtPXxAdtu19
Nog2YNbLA9FLOAyKQfS1OJ8ZILrL224riL6U9hRMP1mw8QCInn3V5iCIjlj9
7iiIPqv/4wyITnfPvAWi8+fMvg2io1asfwSii7a/fQqiRRuXSz0G0o/m/5YF
0+lOmiA6QbNRH0QrWG4KB9EcGw9FgWizda2nQfSbjA4wHSumtuIJkBayqQDT
VvtVwp8C6TObAqNAdLuT4dWIhjeOM2UnXQPRb/7uvAeiXQ78ANNBZu+to4D0
oewcHxDNJ343AkRPkbCKBtHNFZuyQLSb7+0cEP1t+756EP3GXqUFRJv57d8J
ooty2A6BaABpVsTy
  "],
 CellLabel->
  "In[135]:=",ExpressionUUID->"ce5a75ea-3308-4302-a2b0-4896e2470031"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"18", "34", "48", "60", "70", "78", "84", "88", "45"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.825143400154051*^9, 3.825143426293951*^9}, {
   3.825143512346875*^9, 3.825143517149885*^9}, 3.825143599893919*^9, {
   3.825146072578916*^9, 3.82514609923816*^9}, 3.825146189365756*^9, 
   3.825146237828712*^9, {3.8251465588875713`*^9, 3.825146582877795*^9}, 
   3.8251474137290087`*^9, 3.825147485213141*^9, 3.825149263968937*^9, 
   3.8251506749201393`*^9, 3.825385639822543*^9, 3.825387188988933*^9, {
   3.825387231605281*^9, 3.825387256825757*^9}, 3.8253875041419897`*^9, 
   3.825387655282144*^9, 3.825390106324731*^9, 3.825390181207033*^9, 
   3.825390298212316*^9, {3.825390616015998*^9, 3.825390625565137*^9}, 
   3.825391120883257*^9, 3.8254142094690523`*^9, 3.8254143651168137`*^9, 
   3.825651684504199*^9, 3.8257295444262123`*^9, 3.825729860476362*^9, 
   3.825733264597989*^9, 3.8273123962606287`*^9, 3.827375512634898*^9, 
   3.827921296746974*^9, 3.827921427444121*^9, 3.827921994177093*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"5f1a90c7-83dd-4931-9bb5-7b4e871ee5ae"]
}, Open  ]],

Cell["\<\
Note that projection matrices are not unique, so when checking them, need to \
use e.g. \
\>", "Text",
 CellChangeTimes->{{3.825150697021825*^9, 
  3.825150710326136*^9}},ExpressionUUID->"9dc3d3d7-6fb0-4022-8b11-\
72b680923936"],

Cell["We then make the string which we will want to output.", "Text",
 CellChangeTimes->{{3.825386474880735*^9, 3.82538647907093*^9}, {
  3.827312268821651*^9, 
  3.827312280560837*^9}},ExpressionUUID->"d8bb99ae-16c4-459e-ac52-\
8cc9bc9ab389"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"stringsin", "=", "\"\<\>\""}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"stringsin", "=", 
       RowBox[{"stringsin", "<>", 
        RowBox[{"makeProjection", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
           "algs", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", 
           RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{
              "algs", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}], "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{
              "algs", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "]"}]}],
            "}"}], ",", 
          RowBox[{"singular", "[", 
           RowBox[{
           "algs", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           "]"}]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "algs", "]"}]}], "}"}]}], "]"}], ",", "i"}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.825386480288368*^9, 3.825386512163013*^9}, {
  3.825386669552883*^9, 3.82538675910012*^9}, {3.8253868576310883`*^9, 
  3.825386938914998*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"f1e3f74b-9ba1-472f-896d-644bcd162cf1"],

Cell[BoxData[
 FormBox["\<\"\"\>", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8253867513523483`*^9, {3.825386899856267*^9, 3.825386907784441*^9}, 
   3.825386939228253*^9, 3.825387271111302*^9, 3.8253875042919703`*^9, 
   3.825387655425641*^9, 3.825389891786809*^9, 3.8253903103494167`*^9, 
   3.82539063534521*^9, 3.825391130209608*^9, 3.825391180341898*^9, 
   3.8253932652643223`*^9, 3.825414209553776*^9, 3.8254143655545187`*^9, 
   3.8256516864111433`*^9, 3.825729546274578*^9, 3.825729862914505*^9, 
   3.8257332655852947`*^9, 3.825760072569817*^9, 3.827312396267414*^9, 
   3.8273755126470222`*^9, 3.827921296762817*^9, 3.827921427460239*^9, 
   3.827921994191786*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"16f23b6b-6dae-4220-a933-74bb1a82e83a"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Making the file", "Section",
 CellChangeTimes->{{3.825384849353054*^9, 3.8253848513617897`*^9}, {
  3.827312295571291*^9, 
  3.827312303825238*^9}},ExpressionUUID->"bfb4f8c8-3909-4099-8bdc-\
773c6ee59068"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "header", "=", 
   "\"\<#include <cstring>\n#include <algorithm>\n#include <cmath>\n#include \
<fstream>\n#include <iostream>\n#include <sstream>\n#include <string>\nusing \
namespace std;\\n\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "arguments", "=", 
   "\"\<short & max_projection_ind,  string sup_alg_p[PMMAX], string \
sub_algs_p[PMMAX][20],short projection_matrices[PMMAX][48][48], short \
pm_rows[PMMAX], short pm_cols[PMMAX]\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"regularstart", "=", 
   RowBox[{
   "\"\<void regular_projection_matrices(\>\"", "<>", "arguments", "<>", 
    "\"\<){\\n\>\""}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"end", "=", "\"\<}\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"semisimplesingular", "=", 
   RowBox[{
   "\"\<\\nvoid semi_simple_singular_projection_matrices(\>\"", "<>", 
    "arguments", "<>", "\"\<){\\n\>\""}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"singularstart", "=", 
   RowBox[{
   "\"\<\\nvoid singular_projection_matrices(\>\"", "<>", "arguments", "<>", 
    "\"\<){\\n\>\""}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"total", "=", 
   RowBox[{
   "header", "<>", "regularstart", "<>", "stringreg", "<>", "end", "<>", 
    "semisimplesingular", "<>", "stringss", "<>", "end", "<>", 
    "singularstart", "<>", "stringsin", "<>", "end"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/joessmith/Dropbox/ZprimeGuts/New_ScriptsV2/projection_matrices_\
from_mathematica.h\>\"", ",", "total", ",", "\"\<Text\>\"", ",", 
   RowBox[{"OverwriteTarget", "\[Rule]", " ", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.825384857368753*^9, 3.8253848608575573`*^9}, {
  3.8253850323163958`*^9, 3.825385037835354*^9}, {3.825385070280905*^9, 
  3.82538521796943*^9}, {3.8253853715185328`*^9, 3.825385466544826*^9}, {
  3.825385952424938*^9, 3.825386022371512*^9}, {3.825386083832512*^9, 
  3.825386132100936*^9}, {3.8253862903485603`*^9, 3.825386361578837*^9}, {
  3.825386420163241*^9, 3.8253864552293177`*^9}, {3.8253867702846613`*^9, 
  3.8253867896446867`*^9}, {3.825387391373815*^9, 3.82538739565526*^9}, {
  3.825387787501555*^9, 3.825387787887121*^9}, {3.825389745318995*^9, 
  3.825389749768034*^9}, {3.825391765148333*^9, 3.825391765768923*^9}, {
  3.825733384501112*^9, 3.825733399132292*^9}, {3.827375380904962*^9, 
  3.8273753820116043`*^9}, {3.8273754225882196`*^9, 3.827375433005068*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"a74bcf48-6f20-4f01-a94f-3867af1dc427"],

Cell[BoxData[
 FormBox["\<\"/Users/joessmith/Dropbox/ZprimeGuts/New_ScriptsV2/projection_\
matrices_from_mathematica.h\"\>", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.825385081753573*^9, {3.825385187454666*^9, 3.825385194090611*^9}, 
   3.825385640367284*^9, {3.825386009705051*^9, 3.825386022744586*^9}, {
   3.825386088857114*^9, 3.8253861330322237`*^9}, 3.825386362646803*^9, 
   3.825387352653543*^9, 3.825387396098378*^9, 3.8253875085815353`*^9, 
   3.8253877422734528`*^9, 3.8253883096731977`*^9, 3.825388506792523*^9, 
   3.825388684775218*^9, 3.8253891542246647`*^9, 3.825389272704358*^9, 
   3.8253895464786377`*^9, 3.825389750369632*^9, 3.825389900940604*^9, 
   3.8253903156003313`*^9, 3.825390640897217*^9, 3.82539119016118*^9, 
   3.825391766326889*^9, 3.825393272494748*^9, 3.8253936155954*^9, 
   3.825398042713973*^9, 3.825414213983975*^9, 3.825414442020137*^9, 
   3.825414509054151*^9, 3.8254146151400127`*^9, 3.825415159228612*^9, 
   3.82541762452549*^9, 3.825467015737398*^9, 3.825467249524144*^9, 
   3.8254673782280397`*^9, 3.825467604978156*^9, 3.825472023986863*^9, 
   3.825651755610815*^9, 3.825679583939539*^9, 3.825729064107759*^9, 
   3.8257296198551292`*^9, 3.8257299433844233`*^9, 3.825733332411848*^9, 
   3.82573339999319*^9, 3.825760079604637*^9, 3.827312463897935*^9, 
   3.827375581382637*^9, 3.827921301520729*^9, 3.827921496140669*^9, 
   3.8279220630630617`*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"be2c09aa-07b4-48c8-adec-9767c1a40823"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Creating output", "Section",
 CellChangeTimes->{{3.827312664290937*^9, 
  3.827312671854596*^9}},ExpressionUUID->"10824fc8-d26a-4d05-9d80-\
202df0d7a135"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"inputstring", "=", 
   RowBox[{
   "ReadString", "[", "\"\<./Supplementary_file/Auto_gen_data.tex\>\"", 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8276234956618958`*^9, 3.82762354720965*^9}},
 CellLabel->
  "In[865]:=",ExpressionUUID->"0a449acd-e311-4f1b-9224-5cbce3d77c13"],

Cell[BoxData[
 RowBox[{
  RowBox[{"algebras", "=", 
   RowBox[{"StringCases", "[", 
    RowBox[{
     RowBox[{"StringDelete", "[", " ", 
      RowBox[{"inputstring", ",", "\"\<\\n\>\""}], "]"}], ",", 
     RowBox[{
      RowBox[{
      "RegularExpression", "[", 
       "\"\<\\\\\\\\subsection\\\\*{Subalgebra(.*?)end{equation}\>\"", "]"}], 
      "\[RuleDelayed]", " ", 
      "\"\<\\\\\\\\subsection\\\\*{Subalgebra$1end{equation}\>\""}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.827623551446466*^9, 3.827623700017454*^9}, {
  3.827623898852292*^9, 3.827623941184474*^9}, {3.8276240292777348`*^9, 
  3.82762404124434*^9}, {3.827624106599937*^9, 3.827624111634678*^9}, {
  3.8276241515900383`*^9, 3.827624354391904*^9}, {3.827624384581848*^9, 
  3.8276244059745703`*^9}},
 CellLabel->
  "In[867]:=",ExpressionUUID->"6d47cb80-e9d2-44ef-bc9e-532f0f2d30b2"],

Cell["\<\
We want to get the list of inequivalent under outer automorphism.\
\>", "Text",
 CellChangeTimes->{{3.8280894787235823`*^9, 
  3.828089493867694*^9}},ExpressionUUID->"862f3aa5-9be0-4efc-b55b-\
9f99bc2af09d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"maxlist", "=", 
   RowBox[{
    RowBox[{"StringCases", "[", 
     RowBox[{
      RowBox[{"StringDelete", "[", " ", 
       RowBox[{"inputstring", ",", "\"\<\\n\>\""}], "]"}], ",", 
      RowBox[{
       RowBox[{
       "RegularExpression", "[", 
        "\"\<\\\\\\\\subsection\\\\*{Maximal algebras}(.*?)\\\\\\\\subsection\
\\\\*{Minimal algebras}\>\"", "]"}], "\[Rule]", "\"\<$1\>\""}]}], "]"}], 
    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minlist", "=", 
   RowBox[{
    RowBox[{"StringCases", "[", 
     RowBox[{
      RowBox[{"StringDelete", "[", " ", 
       RowBox[{"inputstring", ",", "\"\<\\n\>\""}], "]"}], ",", 
      RowBox[{
       RowBox[{
       "RegularExpression", "[", 
        "\"\<\\\\\\\\subsection\\\\*{Minimal algebras}(.*?)\\\\\\\\subsection\
\\\\*{Outer automorphism classes}\>\"", "]"}], "\[Rule]", "\"\<$1\>\""}]}], 
     "]"}], "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.828333398972432*^9, 3.8283334033143873`*^9}, {
  3.8283347380639467`*^9, 3.828334863433852*^9}},
 CellLabel->
  "In[868]:=",ExpressionUUID->"5f8fff34-fa9c-4605-b994-2764c8aef8b3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gen1list", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gen2list", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gen3list", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gen3listmax", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gen3listmin", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"parts", "[", "alg_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "g", ",", "weightsraw", ",", "weights", ",", "type", ",", "ranks", ",", 
      "pos", ",", "testpos", ",", "posreduces", ",", "quantities", ",", 
      "posreducesweight", ",", "projectionmatrixstring", ",", "pm", ",", 
      "newweightslistpart"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{"Getting", " ", "the", " ", "algebras"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"g", "=", 
      RowBox[{"StringCases", "[", 
       RowBox[{"alg", ",", 
        RowBox[{
         RowBox[{
         "RegularExpression", "[", "\"\<Algebra: \\$(.*?)\\$\>\"", "]"}], 
         "\[RuleDelayed]", " ", "\"\<$1\>\""}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "we", " ", "get", " ", "the", " ", "raw", " ", "bit", " ", "of", " ", 
       "the", " ", "weight"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"weightsraw", "=", 
      RowBox[{"StringCases", "[", 
       RowBox[{"alg", ",", 
        RowBox[{
         RowBox[{
         "RegularExpression", "[", "\"\<The weights are: (.*?) \\~\>\"", 
          "]"}], "\[Rule]", "\"\<$1\>\""}]}], "]"}]}], ";", "\n", "     ", 
     RowBox[{"weights", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"StringCases", "[", 
         RowBox[{"weightsraw", ",", 
          RowBox[{
           RowBox[{"RegularExpression", "[", "\"\<\\\\((.*?)\\\\)\>\"", "]"}],
            "\[RuleDelayed]", 
           RowBox[{"ToExpression", "[", "\"\<{$1}\>\"", "]"}]}]}], "]"}], ",",
         "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"gets", " ", "the", " ", "type", " ", "of", " ", "algebra"}], 
       ",", " ", 
       RowBox[{"and", " ", "the", " ", "rank"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"type", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"StringCases", "[", 
         RowBox[{"g", ",", 
          RowBox[{
           RowBox[{
           "RegularExpression", "[", "\"\<mathfrak{(.*?)}\\\\((.*?)\\\\)\>\"",
             "]"}], "\[RuleDelayed]", " ", 
           RowBox[{"{", 
            RowBox[{"\"\<$1\>\"", ",", 
             RowBox[{"ToExpression", "[", "\"\<$2\>\"", "]"}]}], "}"}]}]}], 
         "]"}], ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"we", " ", "get", " ", "ranks"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"ranks", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
            "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            "\[Equal]", "\"\<su\>\""}], ",", 
           RowBox[{
            RowBox[{
            "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
            "1"}], ",", "True", ",", 
           RowBox[{"Floor", "[", 
            RowBox[{
             RowBox[{
             "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "/",
              "2"}], "]"}]}], "]"}], "&"}], ",", "type"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"positions", " ", "of", " ", "so", " ", "10"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"pos", "=", 
      RowBox[{
       RowBox[{"Position", "[", 
        RowBox[{"type", ",", 
         RowBox[{"_", "?", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
              "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[Equal]", "\"\<so\>\""}], " ", "&&", " ", 
             RowBox[{
              RowBox[{
              "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[Equal]", "10"}]}], "&"}], ")"}]}], ",", "1", ",", 
         RowBox[{"Heads", "\[Rule]", "False"}]}], "]"}], "//", "Flatten"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "for", " ", "each", " ", "position", " ", "we", " ", "want", " ", "to", 
       " ", "see", " ", "if", " ", "the", " ", "only", " ", "weight", " ", 
       "that", " ", "appears", " ", "is", " ", 
       RowBox[{"(", 
        RowBox[{"0", ",", "...", ",", "0", ",", "1", ",", 
         RowBox[{
          RowBox[{"0", "..."}], "0"}]}], ")"}], " ", "and", " ", "No", " ", 
       "others"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"testpos", "[", "p_", "]"}], ":=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Count", "[", 
          RowBox[{"weights", ",", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", 
               RowBox[{"Total", "[", 
                RowBox[{"Take", "[", 
                 RowBox[{"ranks", ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", 
                    RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], "]"}],
              ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
             ",", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", 
               RowBox[{"Total", "[", 
                RowBox[{"Take", "[", 
                 RowBox[{"ranks", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"p", "+", "1"}], ",", 
                    RowBox[{"-", "1"}]}], "}"}]}], "]"}], "]"}]}], "]"}]}], 
            "]"}]}], "]"}], "\[Equal]", "1"}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Take", "[", 
               RowBox[{"#", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Total", "[", 
                    RowBox[{"Take", "[", 
                    RowBox[{"ranks", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}], "]"}], "+", 
                   "1"}], ",", 
                  RowBox[{"Total", "[", 
                   RowBox[{"Take", "[", 
                    RowBox[{"ranks", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "p"}], "}"}]}], "]"}], "]"}]}], "}"}]}],
                "]"}], "&"}], ",", "weights"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
          "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"Length", "[", "weights", "]"}], "-", "1"}]}], ")"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"posreduces", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"pos", ",", 
        RowBox[{
         RowBox[{"testpos", "[", "#", "]"}], "&"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"posreducesweight", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Position", "[", 
           RowBox[{"weights", ",", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"ConstantArray", "[", 
               RowBox[{"0", ",", 
                RowBox[{"Total", "[", 
                 RowBox[{"Take", "[", 
                  RowBox[{"ranks", ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"#", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], "]"}],
               ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
              ",", 
              RowBox[{"ConstantArray", "[", 
               RowBox[{"0", ",", 
                RowBox[{"Total", "[", 
                 RowBox[{"Take", "[", 
                  RowBox[{"ranks", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"#", "+", "1"}], ",", 
                    RowBox[{"-", "1"}]}], "}"}]}], "]"}], "]"}]}], "]"}]}], 
             "]"}]}], "]"}], "\[LeftDoubleBracket]", "1", 
          "\[RightDoubleBracket]"}], " ", "&"}], ",", " ", "posreduces"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"posreduces", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", "#", "}"}], "&"}], ",", "posreduces"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "we", " ", "get", " ", "the", " ", "projeciton", " ", "matrix"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"projectionmatrixstring", "=", 
      RowBox[{
       RowBox[{"StringCases", "[", 
        RowBox[{"alg", ",", 
         RowBox[{
          RowBox[{
          "RegularExpression", "[", 
           "\"\<\\\\\\\\begin{pmatrix}(.*?)\\\\\\\\end{pmatrix}\>\"", "]"}], 
          "\[Rule]", "\"\<$1\>\""}]}], "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"pm", "=", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<{{\>\"", "<>", 
        RowBox[{"StringReplace", "[", 
         RowBox[{"projectionmatrixstring", ",", 
          RowBox[{"{", " ", 
           RowBox[{
            RowBox[{"\"\<&\>\"", "\[Rule]", " ", "\"\<,\>\""}], ",", 
            RowBox[{"\"\<\\\\\\\\\>\"", "\[Rule]", "\"\<},{\>\""}]}], "}"}]}],
          "]"}], "<>", "\"\<}}\>\""}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"we", " ", "get", " ", "the", " ", "decomposition"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"decompstrings1", "=", 
      RowBox[{"StringCases", "[", 
       RowBox[{"alg", ",", 
        RowBox[{
         RowBox[{
         "RegularExpression", "[", 
          "\"\<Respective decomposition: (.*?) \\\\\\\\\>\"", "]"}], 
         "\[Rule]", "\"\<$1\>\""}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"decompstrings", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"StringCases", "[", 
         RowBox[{"decompstrings1", ",", 
          RowBox[{
           RowBox[{"RegularExpression", "[", "\"\<\\$(.*?)\\$\>\"", "]"}], 
           "\[RuleDelayed]", " ", "\"\<$1\>\""}]}], "]"}], ",", "1"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "we", " ", "then", " ", "create", " ", "a", " ", "list", " ", "of", " ",
        "all", " ", "the", " ", "relevent", " ", "information"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"quantities", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"quantities", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"quantities", ",", 
           RowBox[{"Delete", "[", 
            RowBox[{"type", ",", 
             RowBox[{"Take", "[", 
              RowBox[{"posreduces", ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "g"}], "}"}]}], "]"}]}], "]"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"newweightslistpart", "=", 
         RowBox[{"Delete", "[", 
          RowBox[{"weights", ",", 
           RowBox[{"Take", "[", 
            RowBox[{"posreducesweight", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "g"}], "}"}]}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"count", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"weighpartsetctab", "=", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"MemberQ", "[", 
              RowBox[{
               RowBox[{"Take", "[", 
                RowBox[{"posreduces", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "g"}], "}"}]}], "]"}], ",", 
               RowBox[{"{", "p", "}"}]}], "]"}], ",", "Nothing", ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"count", "=", 
               RowBox[{"count", "+", "1"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"weightspart", "=", 
               RowBox[{"Map", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Take", "[", 
                   RowBox[{"#", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Total", "[", 
                    RowBox[{"Take", "[", 
                    RowBox[{"ranks", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}], "]"}], "+", 
                    "1"}], ",", 
                    RowBox[{"Total", "[", 
                    RowBox[{"Take", "[", 
                    RowBox[{"ranks", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "p"}], "}"}]}], "]"}], "]"}]}], "}"}]}],
                    "]"}], " ", "&"}], ",", "newweightslistpart"}], "]"}]}], 
              ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                  "type", "\[LeftDoubleBracket]", "p", 
                   "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}], "\[Equal]", "\"\<su\>\""}], ",", 
                
                RowBox[{"irreps", "=", 
                 RowBox[{"Map", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Irrep", "[", "A", "]"}], "@@", "#"}], "&"}], ",",
                    "weightspart"}], "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                   "type", "\[LeftDoubleBracket]", "p", 
                    "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
                   "\[RightDoubleBracket]"}], "\[Equal]", "\"\<so\>\""}], "&&", 
                 RowBox[{"OddQ", "[", 
                  RowBox[{
                   RowBox[{
                   "type", "\[LeftDoubleBracket]", "p", 
                    "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "2", 
                   "\[RightDoubleBracket]"}], "]"}]}], ",", 
                RowBox[{"irreps", "=", 
                 RowBox[{"Map", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Irrep", "[", "B", "]"}], "@@", "#"}], "&"}], ",",
                    "weightspart"}], "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                   "type", "\[LeftDoubleBracket]", "p", 
                    "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
                   "\[RightDoubleBracket]"}], "\[Equal]", "\"\<so\>\""}], "&&", 
                 RowBox[{"EvenQ", "[", 
                  RowBox[{
                   RowBox[{
                   "type", "\[LeftDoubleBracket]", "p", 
                    "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "2", 
                   "\[RightDoubleBracket]"}], "]"}]}], ",", 
                RowBox[{"irreps", "=", 
                 RowBox[{"Map", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Irrep", "[", "D", "]"}], "@@", "#"}], "&"}], ",",
                    "weightspart"}], "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                  "type", "\[LeftDoubleBracket]", "p", 
                   "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}], "\[Equal]", "\"\<sp\>\""}], ",", 
                
                RowBox[{"irreps", "=", 
                 RowBox[{"Map", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Irrep", "[", "C", "]"}], "@@", "#"}], "&"}], ",",
                    "weightspart"}], "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"irrepnames", "=", 
               RowBox[{"Map", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"StringCases", "[", 
                   RowBox[{
                    RowBox[{"ToString", "[", "#", "]"}], ",", 
                    RowBox[{
                    RowBox[{
                    "RegularExpression", "[", 
                    "\"\<]]\\[(.*?),(.*?),(.*?)\\]\>\"", "]"}], 
                    "\[RuleDelayed]", " ", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", "\"\<$2\>\"", "]"}], ",", 
                    "\"\<\\\\overline\>\"", ",", "\"\<\>\""}], "]"}], "<>", 
                    "\"\<{\\\\mathbf{$1}}\>\"", "<>", 
                    RowBox[{"Which", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"ToExpression", "[", "\"\<$3\>\"", "]"}], 
                    "\[Equal]", "0"}], ",", "\"\<\>\"", ",", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", "\"\<$3\>\"", "]"}], 
                    "\[Equal]", "1"}], ",", "\"\<^{\\\\prime}\>\"", ",", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", "\"\<$3\>\"", "]"}], ">", 
                    "1"}], ",", 
                    RowBox[{
                    RowBox[{"Print", "[", "\"\<Need higher then 1\>\"", "]"}],
                     ";"}]}], "]"}]}]}]}], "]"}], " ", "&"}], ",", "irreps"}],
                 "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"pmpart", "=", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"Take", "[", 
                  RowBox[{
                   RowBox[{
                   "pm", "\[LeftDoubleBracket]", "row", 
                    "\[RightDoubleBracket]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Total", "[", 
                    RowBox[{"Take", "[", 
                    RowBox[{"ranks", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}], "]"}], "+", 
                    "1"}], ",", 
                    RowBox[{"Total", "[", 
                    RowBox[{"Take", "[", 
                    RowBox[{"ranks", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "p"}], "}"}]}], "]"}], "]"}]}], "}"}]}],
                   "]"}], " ", ",", 
                 RowBox[{"{", 
                  RowBox[{"row", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"count", "\[Equal]", "1"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"weightsfull", "=", "weightspart"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"pmfull", "=", "pmpart"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"weightnames", "=", "irrepnames"}], ";"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"Do", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    "weightnames", "\[LeftDoubleBracket]", "w", 
                    "\[RightDoubleBracket]"}], "=", 
                    RowBox[{
                    RowBox[{
                    "weightnames", "\[LeftDoubleBracket]", "w", 
                    "\[RightDoubleBracket]"}], "<>", "\"\<, \>\"", "<>", 
                    RowBox[{
                    "irrepnames", "\[LeftDoubleBracket]", "w", 
                    "\[RightDoubleBracket]"}]}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"w", ",", "1", ",", 
                    RowBox[{"Length", "[", "newweightslistpart", "]"}]}], 
                    "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
                 RowBox[{"Do", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    "pmfull", "\[LeftDoubleBracket]", "row", 
                    "\[RightDoubleBracket]"}], "=", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{
                    "pmfull", "\[LeftDoubleBracket]", "row", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{
                    "pmpart", "\[LeftDoubleBracket]", "row", 
                    "\[RightDoubleBracket]"}]}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"row", ",", "1", ",", "4"}], "}"}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"Do", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    "weightsfull", "\[LeftDoubleBracket]", "w", 
                    "\[RightDoubleBracket]"}], "=", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{
                    "weightsfull", "\[LeftDoubleBracket]", "w", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{
                    "weightspart", "\[LeftDoubleBracket]", "w", 
                    "\[RightDoubleBracket]"}]}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"w", ",", "1", ",", 
                    RowBox[{"Length", "[", "weightspart", "]"}]}], "}"}]}], 
                  "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}]}], 
            "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "1", ",", 
             RowBox[{"Length", "[", "type", "]"}]}], "}"}]}], 
          "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"quantities", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"quantities", ",", 
           RowBox[{"{", 
            RowBox[{"weightsfull", ",", "weightnames", ",", "pmfull", ",", 
             RowBox[{"Delete", "[", 
              RowBox[{"decompstrings", ",", 
               RowBox[{"Take", "[", 
                RowBox[{"posreducesweight", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "g"}], "}"}]}], "]"}]}], "]"}]}], "}"}]}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "we", " ", "then", " ", "determine", " ", "if", " ", "it", " ", "is",
           " ", "maximal", " ", "or", " ", "minimal"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"algebraid", "=", 
         RowBox[{
          RowBox[{"StringCases", "[", 
           RowBox[{"alg", ",", 
            RowBox[{
             RowBox[{
             "RegularExpression", "[", 
              "\"\<Subalgebra \\$\\\\\\\\mathfrak{put}_{(.*?)}\\$}\>\"", 
              "]"}], "\[RuleDelayed]", " ", "\"\<$1\>\""}]}], "]"}], 
          "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"min", "=", 
         RowBox[{"Length", "[", 
          RowBox[{"StringCases", "[", 
           RowBox[{"minlist", ",", 
            RowBox[{"\"\<{\>\"", "<>", "algebraid", "<>", "\"\<}\>\""}]}], 
           "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"max", "=", 
         RowBox[{"Length", "[", 
          RowBox[{"StringCases", "[", 
           RowBox[{"maxlist", ",", 
            RowBox[{"\"\<{\>\"", "<>", "algebraid", "<>", "\"\<}\>\""}]}], 
           "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Which", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"g", "\[Equal]", "0"}], "&&", 
           RowBox[{"max", "\[Equal]", "1"}], "&&", 
           RowBox[{"min", "\[Equal]", "1"}]}], ",", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<Here\>\"", "]"}], ";"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"g", "\[Equal]", "0"}], "&&", 
           RowBox[{"max", "\[Equal]", "1"}]}], ",", " ", 
          RowBox[{
           RowBox[{"gen3listmax", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"gen3listmax", ",", "quantities"}], "]"}]}], ";"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"g", "\[Equal]", "0"}], "&&", 
           RowBox[{"min", "\[Equal]", "1"}]}], ",", " ", 
          RowBox[{
           RowBox[{"gen3listmin", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"gen3listmin", ",", "quantities"}], "]"}]}], ";"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"g", "\[Equal]", "0"}], ",", " ", 
          RowBox[{
           RowBox[{"gen3list", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"gen3list", ",", "quantities"}], "]"}]}], ";"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"g", "\[Equal]", "1"}], ",", 
          RowBox[{
           RowBox[{"gen2list", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"gen2list", ",", "quantities"}], "]"}]}], ";"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"g", "\[Equal]", "2"}], ",", 
          RowBox[{"gen1list", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"gen1list", ",", "quantities"}], "]"}]}]}], "]"}], ";"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"g", ",", "0", ",", 
         RowBox[{"Length", "[", "posreduces", "]"}]}], "}"}]}], "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"parts", "[", "x", "]"}], " ", ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "algebras"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.828325595033708*^9, 3.8283256861636066`*^9}, {
   3.82832572333351*^9, 3.828325749368723*^9}, {3.828325904791974*^9, 
   3.8283259739995947`*^9}, {3.828326008067164*^9, 3.828326032461382*^9}, {
   3.8283260872384567`*^9, 3.8283261308131723`*^9}, {3.8283261746712103`*^9, 
   3.8283261759110518`*^9}, {3.828326216496647*^9, 3.828326223359757*^9}, {
   3.82832636644597*^9, 3.8283266243164587`*^9}, {3.8283266701479673`*^9, 
   3.828326692647682*^9}, {3.828326728961088*^9, 3.828326832027213*^9}, {
   3.828327504688291*^9, 3.8283277157461853`*^9}, {3.828327760211499*^9, 
   3.828327936017457*^9}, {3.828327975075447*^9, 3.828328197250333*^9}, {
   3.82832827171812*^9, 3.8283282719963083`*^9}, {3.828328344921397*^9, 
   3.8283284897862177`*^9}, {3.828328531137493*^9, 3.828328635649757*^9}, {
   3.828328779812471*^9, 3.828328789262003*^9}, {3.8283288312100153`*^9, 
   3.82832886294156*^9}, {3.82832891157041*^9, 3.8283290964865093`*^9}, {
   3.828329151287065*^9, 3.828329164772365*^9}, {3.828329205278207*^9, 
   3.828329228822143*^9}, {3.828329296828947*^9, 3.828329335395928*^9}, {
   3.8283293850436296`*^9, 3.828329420379528*^9}, {3.8283294816429443`*^9, 
   3.828329484778713*^9}, {3.828329556969998*^9, 3.828329561287228*^9}, {
   3.828329597408966*^9, 3.8283295995637074`*^9}, 3.828329643896447*^9, {
   3.828329677112783*^9, 3.828329762073337*^9}, {3.828329847184514*^9, 
   3.828329958430647*^9}, {3.828330055086505*^9, 3.828330139081855*^9}, {
   3.828330182300906*^9, 3.8283302748336163`*^9}, {3.8283303245270987`*^9, 
   3.828330477568171*^9}, {3.828330510683464*^9, 3.828330699431726*^9}, {
   3.8283307349265614`*^9, 3.8283308946010447`*^9}, {3.828330978780719*^9, 
   3.828331075125655*^9}, {3.828331177970532*^9, 3.828331304336013*^9}, {
   3.828331351434009*^9, 3.828331762585828*^9}, {3.8283318002598248`*^9, 
   3.828331835857382*^9}, {3.8283320301783533`*^9, 3.828332082706983*^9}, {
   3.828332121531643*^9, 3.828332140927329*^9}, {3.8283321804681683`*^9, 
   3.828332355629568*^9}, {3.828332845310835*^9, 3.8283328584832172`*^9}, {
   3.8283333966779633`*^9, 3.828333420314734*^9}, {3.828334892811721*^9, 
   3.828334996090972*^9}, {3.828335028244691*^9, 3.8283351011357107`*^9}, {
   3.828514471604953*^9, 3.8285144729222813`*^9}, {3.8285891400879107`*^9, 
   3.8285891414257927`*^9}},
 CellLabel->
  "In[870]:=",ExpressionUUID->"39903e1a-05f4-4c55-bc9e-4ec97d2016e6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gen3list", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
    "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
  "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]], "Input",
 CellLabel->
  "In[877]:=",ExpressionUUID->"769d669c-391b-41fc-814b-737879e68ff0"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"\\\\overline{\\\\mathbf{4}}, {\\\\mathbf{2}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}\"\>", 
    ",", "\<\"\\\\overline{\\\\mathbf{4}}, {\\\\mathbf{2}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}}\"\>", 
    ",", "\<\"\\\\overline{\\\\mathbf{4}}, {\\\\mathbf{2}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}}\"\>", 
    ",", "\<\"{\\\\mathbf{4}}, {\\\\mathbf{1}}, {\\\\mathbf{2}}, \
{\\\\mathbf{1}}\"\>", 
    ",", "\<\"{\\\\mathbf{4}}, {\\\\mathbf{1}}, {\\\\mathbf{2}}, \
{\\\\mathbf{1}}\"\>", 
    ",", "\<\"{\\\\mathbf{4}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{2}}\"\>"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.828589344329349*^9, 3.8286009479778223`*^9},
 CellLabel->
  "Out[877]=",ExpressionUUID->"c83deb77-ffa8-438d-b7fb-f9f65d790712"]
}, Open  ]],

Cell["\<\
We want to get the dimension, so we can include singlets if we so wish.\
\>", "Text",
 CellChangeTimes->{{3.8285895567349377`*^9, 
  3.828589569931554*^9}},ExpressionUUID->"4b1bf21f-789c-4195-9a0e-\
39be768e25b3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"getdim", "[", "inlist1_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ind", ",", "prod", ",", "inlist"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"inlist", "=", 
      RowBox[{
       RowBox[{
       "inlist1", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
       "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ind", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"StringCases", "[", 
          RowBox[{"#", ",", 
           RowBox[{
            RowBox[{
            "RegularExpression", "[", "\"\<mathbf\\{(.*?)\\}\>\"", "]"}], 
            "\[RuleDelayed]", " ", 
            RowBox[{"ToExpression", "[", "\"\<$1\>\"", "]"}]}]}], "]"}], " ", 
         "&"}], ",", "inlist"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"prod", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{"x", ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "#"}], "}"}]}], "]"}], " ", "&"}], ",", " ", 
        "ind"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Total", "[", 
      RowBox[{"prod", "//", "Flatten"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"getdim", "[", 
  RowBox[{
   RowBox[{"Sort", "[", "gen3listmin", "]"}], "\[LeftDoubleBracket]", "4", 
   "\[RightDoubleBracket]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.828589148550406*^9, 3.828589174520803*^9}, {
   3.828589213035159*^9, 3.828589227275155*^9}, {3.8285892708883266`*^9, 
   3.828589390806464*^9}, {3.828589426469882*^9, 3.828589548091444*^9}, {
   3.8285901336533527`*^9, 3.828590143242434*^9}, {3.828590195710278*^9, 
   3.8285902045322247`*^9}, 3.828590279751705*^9, {3.82859057855477*^9, 
   3.828590580003943*^9}},
 CellLabel->
  "In[878]:=",ExpressionUUID->"ad12cfd6-ee04-4387-a5ad-938eec603f79"],

Cell[BoxData[
 FormBox["46", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.828590143795128*^9, {3.828590196363776*^9, 3.828590205047193*^9}, 
   3.828590280948271*^9, 3.82859058067907*^9, 3.828600950765778*^9},
 CellLabel->
  "Out[879]=",ExpressionUUID->"fe159e29-5a68-4ec4-8271-0f17eab1ff94"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"parttostring", "[", 
   RowBox[{"part_", ",", "id_", ",", "gen_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "newstring", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{"The", " ", "algebra"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"newstring", "=", 
      RowBox[{"\"\<\\\\noindent\\\\textbf{\>\"", "<>", 
       RowBox[{"ToString", "[", "gen", "]"}], "<>", 
       "\"\< generation subalgebra $\>\"", "<>", 
       RowBox[{"ToString", "[", "id", "]"}], "<>", 
       "\"\<$}\\n \\\\\\\\\>\""}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"newstring", "=", 
      RowBox[{"newstring", "<>", "\"\<Algebra: $\>\""}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"i", "\[NotEqual]", " ", "1"}], ",", 
          RowBox[{
           RowBox[{"newstring", "=", 
            RowBox[{"newstring", "<>", "\"\< \\\\oplus \>\""}]}], ";"}]}], 
         "]"}], ";", 
        RowBox[{"newstring", "=", 
         RowBox[{"newstring", "<>", "\"\<\\\\mathfrak{\>\"", "<>", 
          RowBox[{
           RowBox[{
            RowBox[{
            "part", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "<>", 
          "\"\<}(\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
             "part", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "]"}], 
          "<>", "\"\<)\>\""}]}], ";"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{
          "part", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
          "]"}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"newstring", "=", 
      RowBox[{"newstring", "<>", "\"\<$ \\n \\\\\\\\\>\""}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"newstring", "=", 
         RowBox[{"newstring", "<>", "\"\<$(\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
             "part", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], "]"}], 
          "<>", "\"\<),\\; \>\"", "<>", 
          RowBox[{"StringReplace", "[", 
           RowBox[{
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
               "part", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
                "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\"\<}\>\"", "\[Rule]", "\"\<)\>\""}], ",", 
              RowBox[{"\"\<{\>\"", "\[Rule]", "\"\<(\>\""}]}], "}"}]}], "]"}],
           "<>", "\"\<\\\\mapsto \>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
             "part", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], "]"}], 
          "<>", "\"\<$\\n \\\\\\\\\>\""}]}], ";"}], "\[IndentingNewLine]", 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{
           RowBox[{
           "part", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}]}], 
        "}"}]}], "]"}], " ", ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"adding", " ", "singlets", " ", "if", " ", "need", " ", "be"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"newstring", "=", 
         RowBox[{"newstring", "<>", "\"\<$(\>\""}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"newstring", "=", 
            RowBox[{"newstring", "<>", "\"\<\\\\mathbf{1}\>\""}]}], ";", " ", 
           
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"j", "\[NotEqual]", 
              RowBox[{"Length", "[", 
               RowBox[{
               "part", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
                "]"}]}], ",", 
             RowBox[{
              RowBox[{"newstring", "=", 
               RowBox[{"newstring", "<>", "\"\<,\>\""}]}], ";"}]}], "]"}]}], 
          " ", ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{
             "part", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "]"}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", " ", 
        RowBox[{"newstring", "=", 
         RowBox[{"newstring", "<>", "\"\<),\\; (\>\""}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"newstring", "=", 
            RowBox[{"newstring", "<>", "\"\<0\>\""}]}], ";", " ", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"j", "\[NotEqual]", 
              RowBox[{"Length", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                 "part", "\[LeftDoubleBracket]", "2", 
                  "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
                "\[RightDoubleBracket]"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"newstring", "=", 
               RowBox[{"newstring", "<>", "\"\<,\>\""}]}], ";"}]}], "]"}]}], 
          " ", ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
               "part", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
                "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}]}],
            "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"newstring", "=", 
         RowBox[{
         "newstring", "<>", "\"\<)\\\\mapsto (N) $\\n \\\\\\\\\>\""}]}], 
        ";"}], " ", "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"16", "*", "gen"}], "-", 
          RowBox[{"getdim", "[", "part", "]"}]}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Projection", " ", "matrix"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"pmstring", "=", "\"\<\>\""}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Denominator", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                "part", "\[LeftDoubleBracket]", "2", 
                 "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "3", 
                "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "r", 
               "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "c", 
              "\[RightDoubleBracket]"}], "]"}], "\[Equal]", "1"}], ",", 
           RowBox[{
            RowBox[{"pmstring", "=", 
             RowBox[{"pmstring", "<>", " ", 
              RowBox[{"ToString", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                  "part", "\[LeftDoubleBracket]", "2", 
                   "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "3", 
                  "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "r", 
                 "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "c", 
                "\[RightDoubleBracket]"}], "]"}]}]}], ";"}], ",", 
           RowBox[{
            RowBox[{"pmstring", "=", 
             RowBox[{"pmstring", "<>", "\"\<\\\\frac{\>\"", "<>", " ", 
              RowBox[{"ToString", "[", 
               RowBox[{"Numerator", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                   "part", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "3", 
                   "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "r", 
                  "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "c", 
                 "\[RightDoubleBracket]"}], "]"}], "]"}], "<>", "\"\<}{\>\"", 
              "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"Denominator", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                   "part", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "3", 
                   "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "r", 
                  "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "c", 
                 "\[RightDoubleBracket]"}], "]"}], "]"}], "<>", 
              "\"\<}\>\""}]}], ";"}]}], "]"}], "\[IndentingNewLine]", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{"c", "\[NotEqual]", " ", 
            RowBox[{"Length", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
               "part", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
                "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}]}],
            ",", " ", 
           RowBox[{
            RowBox[{"pmstring", "=", 
             RowBox[{"pmstring", "<>", "\"\< & \>\""}]}], ";"}], " ", ",", 
           " ", 
           RowBox[{"r", "\[NotEqual]", " ", "4"}], ",", 
           RowBox[{"pmstring", "=", 
            RowBox[{"pmstring", "<>", "\"\< \\\\\\\\ \>\""}]}]}], "]"}]}], 
        ";"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
            "part", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}]}], 
        "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"newstring", "=", 
      RowBox[{
      "newstring", "<>", 
       "\"\<Projection matrix for $\\\\alpha$: \\\\begin{align} \
\\\\begin{pmatrix}\>\"", "<>", "pmstring", "<>", 
       "\"\<\\\\nonumber \\\\end{pmatrix}\\\\end{align}\>\""}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"newstring", "=", 
      RowBox[{"newstring", "<>", "\"\< \\n \>\""}]}], ";", " ", 
     "\[IndentingNewLine]", "newstring"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"parttostring", "[", 
  RowBox[{
   RowBox[{"gen1list", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
    ",", "1", ",", "1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"parttostring", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Sort", "[", "gen3listmin", "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}], ",", "1", ",", "1"}], "]"}]}], "Input",
 CellChangeTimes->{{3.828332597705778*^9, 3.8283328023699217`*^9}, {
   3.828332866312071*^9, 3.828332869174939*^9}, 3.828332925233457*^9, {
   3.828332966166987*^9, 3.8283330625780993`*^9}, {3.828333104369461*^9, 
   3.8283332114953537`*^9}, {3.828333245247602*^9, 3.828333333467059*^9}, {
   3.828333440249297*^9, 3.828333440819477*^9}, {3.828333575382514*^9, 
   3.828333790420615*^9}, 3.828333913302956*^9, {3.828333948506651*^9, 
   3.828333969028057*^9}, {3.8283339990355797`*^9, 3.828334008271749*^9}, {
   3.82833405238907*^9, 3.82833408938297*^9}, {3.828334156031921*^9, 
   3.828334208832849*^9}, 3.828335012624188*^9, {3.8283353572096*^9, 
   3.828335380467415*^9}, {3.828335821581884*^9, 3.82833605873809*^9}, {
   3.828336092371964*^9, 3.828336163517314*^9}, {3.828336197877903*^9, 
   3.8283362415290203`*^9}, {3.828588057657564*^9, 3.8285881257483387`*^9}, {
   3.828590748768626*^9, 3.828590835961001*^9}, {3.828590867414974*^9, 
   3.828590948960617*^9}, 3.828600968404591*^9, {3.8286010972550287`*^9, 
   3.82860113264365*^9}},
 CellLabel->
  "In[927]:=",ExpressionUUID->"5878be8d-1520-4734-9537-c3b726f01582"],

Cell[BoxData[
 FormBox["\<\"\\\\noindent\\\\textbf{1 generation subalgebra $1$}\\n \
\\\\\\\\Algebra: $\\\\mathfrak{su}(4) \\\\oplus \\\\mathfrak{su}(2) \\\\oplus \
\\\\mathfrak{su}(2)$ \\n \\\\\\\\$(\\\\overline{\\\\mathbf{4}}, \
{\\\\mathbf{2}}, {\\\\mathbf{1}}),\\\\; (0, 0, 1, 1, 0)\\\\mapsto (L,Q)$\\n \
\\\\\\\\$({\\\\mathbf{4}}, {\\\\mathbf{1}}, {\\\\mathbf{2}}),\\\\; (1, 0, 0, \
0, 1)\\\\mapsto (D,E,N,U)$\\n \\\\\\\\Projection matrix for $\\\\alpha$: \
\\\\begin{align} \\\\begin{pmatrix}0 & 1 & 0 & 0 & 0 \\\\\\\\ 1 & 0 & 0 & 0 & \
0 \\\\\\\\ 0 & 0 & 0 & 1 & 0 \\\\\\\\ -1 & -2 & -3 & 0 & 3\\\\nonumber \
\\\\end{pmatrix}\\\\end{align} \\n \"\>", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.828333790750244*^9, 3.828333914266137*^9, {3.828333960061041*^9, 
   3.828333969430051*^9}, {3.828334001941905*^9, 3.828334009484304*^9}, {
   3.828334072462731*^9, 3.828334089912374*^9}, {3.828334165662676*^9, 
   3.828334209468273*^9}, {3.828335008680539*^9, 3.828335014393856*^9}, 
   3.828335382069584*^9, {3.8283360369396*^9, 3.828336059548191*^9}, 
   3.8283360930900803`*^9, 3.828336164502447*^9, {3.828336208524551*^9, 
   3.828336241810154*^9}, 3.828588126507822*^9, 3.8285907534106197`*^9, {
   3.828600954260289*^9, 3.828600969051166*^9}, 3.828601100906629*^9, 
   3.82860113302544*^9},
 CellLabel->
  "Out[928]=",ExpressionUUID->"eb784548-39a4-4cfc-92dc-6802a24a3508"],

Cell[BoxData[
 FormBox["\<\"\\\\noindent\\\\textbf{1 generation subalgebra $1$}\\n \
\\\\\\\\Algebra: $\\\\mathfrak{su}(5)$ \\n \
\\\\\\\\$({\\\\overline{\\\\mathbf{5}}}),\\\\; (0, 0, 0, 1)\\\\mapsto \
(D,L)$\\n \\\\\\\\$({\\\\overline{\\\\mathbf{5}}}),\\\\; (0, 0, 0, \
1)\\\\mapsto (D,L)$\\n \\\\\\\\$({\\\\overline{\\\\mathbf{5}}}),\\\\; (0, 0, \
0, 1)\\\\mapsto (D,L)$\\n \\\\\\\\$({{\\\\mathbf{10}}}),\\\\; (0, 1, 0, \
0)\\\\mapsto (E,Q,U)$\\n \\\\\\\\$({{\\\\mathbf{10}}}),\\\\; (0, 1, 0, \
0)\\\\mapsto (E,Q,U)$\\n \\\\\\\\$({{\\\\mathbf{10}}}),\\\\; (0, 1, 0, \
0)\\\\mapsto (E,Q,U)$\\n \\\\\\\\Projection matrix for $\\\\alpha$: \
\\\\begin{align} \\\\begin{pmatrix}0 & 0 & 1 & 0 \\\\\\\\ 0 & 0 & 0 & 1 \
\\\\\\\\ 1 & 0 & 0 & 0 \\\\\\\\ 3 & 6 & 4 & 2\\\\nonumber \
\\\\end{pmatrix}\\\\end{align} \\n \"\>", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.828333790750244*^9, 3.828333914266137*^9, {3.828333960061041*^9, 
   3.828333969430051*^9}, {3.828334001941905*^9, 3.828334009484304*^9}, {
   3.828334072462731*^9, 3.828334089912374*^9}, {3.828334165662676*^9, 
   3.828334209468273*^9}, {3.828335008680539*^9, 3.828335014393856*^9}, 
   3.828335382069584*^9, {3.8283360369396*^9, 3.828336059548191*^9}, 
   3.8283360930900803`*^9, 3.828336164502447*^9, {3.828336208524551*^9, 
   3.828336241810154*^9}, 3.828588126507822*^9, 3.8285907534106197`*^9, {
   3.828600954260289*^9, 3.828600969051166*^9}, 3.828601100906629*^9, 
   3.828601133028489*^9},
 CellLabel->
  "Out[929]=",ExpressionUUID->"b9ff3b42-033d-4a41-b137-025f1440c451"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"parttostringmax", "[", 
   RowBox[{"part_", ",", "id_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "newstring", "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{"The", " ", "algebra"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"newstring", "=", 
      RowBox[{
       RowBox[{"ToString", "[", "id", "]"}], "<>", "\"\< & \>\""}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"newstring", "=", 
      RowBox[{"newstring", "<>", "\"\< $\>\""}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"i", "\[NotEqual]", " ", "1"}], ",", 
          RowBox[{
           RowBox[{"newstring", "=", 
            RowBox[{"newstring", "<>", "\"\< \\\\oplus \>\""}]}], ";"}]}], 
         "]"}], ";", 
        RowBox[{"newstring", "=", 
         RowBox[{"newstring", "<>", "\"\<\\\\mathfrak{\>\"", "<>", 
          RowBox[{
           RowBox[{
            RowBox[{
            "part", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "<>", 
          "\"\<}(\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
             "part", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "]"}], 
          "<>", "\"\<)\>\""}]}], ";"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{
          "part", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
          "]"}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"newstring", "=", 
      RowBox[{"newstring", "<>", "\"\<$ & \>\""}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"numberofreps", "=", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"numberofreps", "+=", 
         RowBox[{"Length", "[", 
          RowBox[{
          "part", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"numberofreps", ">", "23"}], ",", " ", 
          RowBox[{
           RowBox[{"newstring", "=", 
            RowBox[{"newstring", "<>", "\"\<\\\\newline \>\""}]}], ";", 
           RowBox[{"numberofreps", "=", "0"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"newstring", "=", 
         RowBox[{"newstring", "<>", "\"\<$(\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
             "part", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], "]"}], 
          "<>", "\"\<)$\>\""}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"i", "\[NotEqual]", " ", 
           RowBox[{"Length", "[", 
            RowBox[{
             RowBox[{
             "part", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}]}], 
          ",", " ", 
          RowBox[{
           RowBox[{"newstring", "=", 
            RowBox[{"newstring", "<>", "\"\< $\\\\oplus$ \>\""}]}], ";"}]}], 
         "]"}]}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{
           RowBox[{
           "part", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}]}], 
        "}"}]}], "]"}], " ", ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "including", " ", "singlets", " ", "if", " ", "need", " ", "be"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"numberofreps", "+=", 
         RowBox[{"Length", "[", 
          RowBox[{
          "part", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"numberofreps", ">", "23"}], ",", " ", 
          RowBox[{
           RowBox[{"newstring", "=", 
            RowBox[{"newstring", "<>", "\"\<\\\\newline \>\""}]}], ";", 
           RowBox[{"numberofreps", "=", "0"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", " ", 
        RowBox[{"newstring", "=", 
         RowBox[{"newstring", "<>", "\"\< $\\\\oplus$ \>\""}]}], ";", 
        "\[IndentingNewLine]", " ", 
        RowBox[{"newstring", "=", 
         RowBox[{"newstring", "<>", "\"\<$(\>\""}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"newstring", "=", 
            RowBox[{"newstring", "<>", "\"\<\\\\mathbf{1}\>\""}]}], ";", " ", 
           
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"j", "\[NotEqual]", 
              RowBox[{"Length", "[", 
               RowBox[{
               "part", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
                "]"}]}], ",", 
             RowBox[{
              RowBox[{"newstring", "=", 
               RowBox[{"newstring", "<>", "\"\<,\>\""}]}], ";"}]}], "]"}]}], 
          " ", ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{
             "part", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "]"}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", " ", 
        RowBox[{"newstring", "=", 
         RowBox[{"newstring", "<>", "\"\<)$\>\""}]}], ";"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"48", "-", 
          RowBox[{"getdim", "[", "part", "]"}]}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"newstring", "=", 
      RowBox[{
      "newstring", "<>", 
       "\"\<\\n %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n \>\""}]}], ";", 
     "\[IndentingNewLine]", "newstring"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"parttostringmax", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Sort", "[", "gen3listmin", "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}], ",", "1"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8283365255902843`*^9, 3.828336649935334*^9}, {
   3.828337003602825*^9, 3.828337069130117*^9}, {3.828337256422567*^9, 
   3.828337279491337*^9}, {3.8285144932190447`*^9, 3.828514512578343*^9}, 
   3.828573447661748*^9, {3.828573524310738*^9, 3.828573524774516*^9}, {
   3.828573623294608*^9, 3.82857362337218*^9}, 3.828588040202125*^9, {
   3.828589610058228*^9, 3.8285896183263397`*^9}, {3.828589648468143*^9, 
   3.828589653451393*^9}, {3.828589892373295*^9, 3.82859008762812*^9}, {
   3.828590168188944*^9, 3.828590263300975*^9}, {3.828590297469227*^9, 
   3.828590338400959*^9}, {3.828590377155775*^9, 3.828590377428537*^9}, {
   3.828590427575328*^9, 3.828590458644383*^9}},
 CellLabel->
  "In[886]:=",ExpressionUUID->"a60f26eb-924b-45c4-8b11-c2c86a146d84"],

Cell[BoxData[
 FormBox["\<\"1 &  $\\\\mathfrak{su}(5)$ & $({\\\\overline{\\\\mathbf{5}}})$ \
$\\\\oplus$ $({\\\\overline{\\\\mathbf{5}}})$ $\\\\oplus$ \
$({\\\\overline{\\\\mathbf{5}}})$ $\\\\oplus$ $({{\\\\mathbf{10}}})$ \
$\\\\oplus$ $({{\\\\mathbf{10}}})$ $\\\\oplus$ $({{\\\\mathbf{10}}})$ \
$\\\\oplus$ $(\\\\mathbf{1})$ $\\\\oplus$ $(\\\\mathbf{1})$ $\\\\oplus$ \
$(\\\\mathbf{1})$\\n %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n \"\>", 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8283372798277063`*^9, {3.82851449793436*^9, 3.8285145132552233`*^9}, 
   3.82857344833092*^9, 3.828573525556505*^9, 3.828573623835915*^9, {
   3.8285880298537416`*^9, 3.828588040805252*^9}, {3.8285896136365213`*^9, 
   3.82858961873349*^9}, {3.8285896509672623`*^9, 3.828589655109708*^9}, 
   3.8285898931951*^9, 3.828590088842263*^9, {3.8285901706758137`*^9, 
   3.8285902638023863`*^9}, {3.8285903214803953`*^9, 
   3.8285903392167053`*^9}, {3.82859037819888*^9, 3.828590452880517*^9}, 
   3.828590593212529*^9, 3.828600979780278*^9},
 CellLabel->
  "Out[887]=",ExpressionUUID->"58dbe0f0-46fa-46a8-a227-813f7c833459"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"currentnew1", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "finalstring", "=", 
   "\"\<Algebras corresponding to: 1 generation can be found in \
\\\\S\\\\ref{1_gen}, 2 generations in \\\\S\\\\ref{2_gen}, maximal algebras \
with 3 generations in \\\\S\\\\ref{3_gen_max}, minimal algebras with 3 \
generations in \\\\S\\\\ref{3_gen_min}, and algebras with 3 generations, \
which are neither maximal nor minimal in \\\\S\\\\ref{3_gen}.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"finalstring", "=", 
   RowBox[{
   "finalstring", "<>", 
    "\"\<\\\\subsection{1 generation algebras}\\\\label{1_gen}\\n \>\""}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"currentnew1", "+=", "1"}], ";", " ", 
      RowBox[{"finalstring", "=", 
       RowBox[{"finalstring", "<>", 
        RowBox[{"parttostring", "[", 
         RowBox[{"x", ",", "currentnew1", ",", "1"}], "]"}]}]}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"Sort", "[", "gen1list", "]"}]}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"currentnew2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"finalstring", "=", 
   RowBox[{
   "finalstring", "<>", 
    "\"\<\\\\subsection{2 generation algebras}\\\\label{2_gen}\\n \>\""}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"currentnew2", "+=", "1"}], ";", " ", 
      RowBox[{"finalstring", "=", 
       RowBox[{"finalstring", "<>", 
        RowBox[{"parttostring", "[", 
         RowBox[{"x", ",", "currentnew2", ",", "2"}], "]"}]}]}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"Sort", "[", "gen2list", "]"}]}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"currentnew3", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"finalstring", "=", 
   RowBox[{
   "finalstring", "<>", 
    "\"\<\\\\subsection{3 generation maximal algebras}\\\\label{3_gen_max}\\n \
\>\""}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"currentnew3", "+=", "1"}], ";", " ", 
      RowBox[{"finalstring", "=", 
       RowBox[{"finalstring", "<>", 
        RowBox[{"parttostring", "[", 
         RowBox[{"x", ",", "currentnew3", ",", "3"}], "]"}]}]}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"Sort", "[", "gen3listmax", "]"}]}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"finalstring", "=", 
   RowBox[{
   "finalstring", "<>", 
    "\"\<\\\\subsection{3 generation minimal algebras}\\\\label{3_gen_min}\\n \
\>\""}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"currentnew3", "+=", "1"}], ";", " ", 
      RowBox[{"finalstring", "=", 
       RowBox[{"finalstring", "<>", 
        RowBox[{"parttostring", "[", 
         RowBox[{"x", ",", "currentnew3", ",", "3"}], "]"}]}]}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"Sort", "[", "gen3listmin", "]"}]}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"finalstring", "=", 
   RowBox[{
   "finalstring", "<>", 
    "\"\<\\\\subsection{3 generation non maximal nor minimal \
algebras}\\\\label{3_gen}\\n \>\""}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"currentnew3", "+=", "1"}], ";", " ", 
      RowBox[{"finalstring", "=", 
       RowBox[{"finalstring", "<>", 
        RowBox[{"parttostring", "[", 
         RowBox[{"x", ",", "currentnew3", ",", "3"}], "]"}]}]}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"Sort", "[", "gen3list", "]"}]}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<./Supplementary_file/Regexed_data.tex\>\"", ",", "finalstring", ",", 
   "\"\<Text\>\"", ",", 
   RowBox[{"OverwriteTarget", "\[Rule]", " ", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.828332405704582*^9, 3.828332496866618*^9}, {
   3.8283325302265244`*^9, 3.8283325950389633`*^9}, {3.82833379961174*^9, 
   3.828333871398262*^9}, {3.828334312730744*^9, 3.828334345052814*^9}, {
   3.828334375308371*^9, 3.828334397240192*^9}, {3.8283344567638817`*^9, 
   3.828334547244423*^9}, {3.828334590634948*^9, 3.828334677225692*^9}, {
   3.8283351139560833`*^9, 3.828335194980446*^9}, {3.82833524180682*^9, 
   3.828335279273117*^9}, {3.828335315228675*^9, 3.8283353501029787`*^9}, 
   3.828335409860055*^9, 
   3.828694001776641*^9},ExpressionUUID->"30aedfb9-af1c-4937-9690-\
ae5ed0756855"],

Cell[BoxData[
 FormBox["\<\"./Supplementary_file/Regexed_data.tex\"\>", 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.828332434603526*^9, 3.828332497152817*^9}, 
   3.828333836060392*^9, {3.828333868060005*^9, 3.828333872008861*^9}, 
   3.828333916262569*^9, 3.828333971773159*^9, 3.828334024932785*^9, 
   3.8283340744581003`*^9, 3.8283341315278807`*^9, 3.828334167721601*^9, 
   3.828334211413248*^9, {3.828334327820216*^9, 3.82833434677532*^9}, 
   3.8283343987266693`*^9, 3.828334548042005*^9, 3.828334618117111*^9, {
   3.828334652280271*^9, 3.828334678608656*^9}, 3.8283351176445217`*^9, 
   3.82833519587243*^9, {3.828335384231504*^9, 3.828335411424097*^9}, 
   3.828336247845106*^9, 3.828337282402294*^9, 3.828588142927465*^9, 
   3.828590608391925*^9, 3.828600983275038*^9, 3.828601106246522*^9, 
   3.8286011464579287`*^9},
 CellLabel->
  "Out[944]=",ExpressionUUID->"1ef20e39-968f-4a3e-9ccc-94df7ef4782c"]
}, Open  ]],

Cell["We now want to make the maximal table for the paper", "Text",
 CellChangeTimes->{{3.828336505200288*^9, 3.8283365122302847`*^9}, 
   3.828336658634986*^9},ExpressionUUID->"843b23ad-8fd5-4b09-943e-\
b7ca44e686f0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetOptions", "[", 
  RowBox[{"OpenAppend", ",", 
   RowBox[{"PageWidth", "\[Rule]", "Infinity"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.828336766587975*^9, 3.828336766590973*^9}},
 CellLabel->
  "In[428]:=",ExpressionUUID->"542a774d-74f6-42b8-a270-279b5f108d05"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"BinaryFormat", "\[Rule]", "False"}], ",", 
    RowBox[{"CharacterEncoding", "\[RuleDelayed]", "Automatic"}], ",", 
    RowBox[{"DOSTextFormat", "\[RuleDelayed]", "True"}], ",", 
    RowBox[{"FormatType", "\[Rule]", "InputForm"}], ",", 
    RowBox[{"Method", "\[Rule]", "Automatic"}], ",", 
    RowBox[{"NumberMarks", "\[RuleDelayed]", "$NumberMarks"}], ",", 
    RowBox[{"PageHeight", "\[Rule]", "22"}], ",", 
    RowBox[{"PageWidth", "\[Rule]", "\[Infinity]"}], ",", 
    RowBox[{"TotalHeight", "\[Rule]", "\[Infinity]"}], ",", 
    RowBox[{"TotalWidth", "\[Rule]", "\[Infinity]"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.828336767060398*^9},
 CellLabel->
  "Out[428]=",ExpressionUUID->"f78a6e3e-bb4d-43c9-9fa2-291ab50758ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"currentnew3", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "maxstring", "=", 
   "\"\<\\\\hline  \\\\multicolumn{3}{|c|}{\\\\small Maximal} \\\\\\\\ \
\\\\hline\n& {\\\\small Algebra}&\\\\small Fermion representations \
corresponding to $\\\\beta$ \\\\\\\\ \\\\hline \>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"currentnew3", "+=", "1"}], ";", " ", 
     RowBox[{"maxstring", "=", 
      RowBox[{"maxstring", "<>", 
       RowBox[{"parttostringmax", "[", 
        RowBox[{"x", ",", "currentnew3"}], "]"}], "<>", 
       "\"\< \\\\\\\\ \\\\hline \>\""}]}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"Sort", "[", "gen3listmax", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxstring", "=", 
   RowBox[{
   "maxstring", "<>", 
    "\"\<  \\\\multicolumn{3}{|c|}{\\\\small Minimal} \\\\\\\\ \\\\hline \
\>\""}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"currentnew3", "+=", "1"}], ";", " ", 
     RowBox[{"maxstring", "=", 
      RowBox[{"maxstring", "<>", 
       RowBox[{"parttostringmax", "[", 
        RowBox[{"x", ",", "currentnew3"}], "]"}], "<>", 
       "\"\< \\\\\\\\ \\\\hline \>\""}]}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"Sort", "[", "gen3listmin", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", "maxstring"}], "Input",
 CellChangeTimes->{{3.828336620665852*^9, 3.8283366219345293`*^9}, {
  3.828336667021254*^9, 3.828336703820807*^9}, {3.8283368217009993`*^9, 
  3.828336830163162*^9}, {3.828337329272505*^9, 3.828337358185763*^9}, {
  3.828337392383107*^9, 3.828337424958539*^9}, {3.828337600384262*^9, 
  3.828337608640822*^9}, {3.828337644730393*^9, 3.8283377034940653`*^9}, {
  3.8283377450624733`*^9, 3.82833774974898*^9}, {3.828337787973804*^9, 
  3.828337788020089*^9}, {3.828601219328504*^9, 3.828601228029435*^9}, {
  3.828602110604433*^9, 3.8286021262899227`*^9}},
 CellLabel->
  "In[951]:=",ExpressionUUID->"bbd15518-a15b-4194-9a62-0bc60171b269"],

Cell[BoxData[
 FormBox["\<\"\\\\hline  \\\\multicolumn{3}{|c|}{\\\\small Maximal} \\\\\\\\ \
\\\\hline\\n& {\\\\small Algebra}&\\\\small Fermion representations \
corresponding to $\\\\beta$ \\\\\\\\ \\\\hline 1 &  $\\\\mathfrak{so}(10) \
\\\\oplus \\\\mathfrak{su}(2)$ & $({\\\\mathbf{16}}, {\\\\mathbf{3}})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline 2 &  \
$\\\\mathfrak{so}(10) \\\\oplus \\\\mathfrak{so}(10) \\\\oplus \
\\\\mathfrak{so}(10)$ & $({\\\\mathbf{16}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{1}}, {\\\\mathbf{16}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{16}})$\\n %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \
\\\\hline 3 &  $\\\\mathfrak{so}(10) \\\\oplus \\\\mathfrak{so}(10) \\\\oplus \
\\\\mathfrak{su}(2)$ & $({\\\\mathbf{16}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ \
$\\\\oplus$ $({\\\\mathbf{1}}, {\\\\mathbf{16}}, {\\\\mathbf{2}})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline 4 &  \
$\\\\mathfrak{su}(4) \\\\oplus \\\\mathfrak{sp}(6) \\\\oplus \
\\\\mathfrak{sp}(6)$ & $(\\\\overline{\\\\mathbf{4}}, {\\\\mathbf{6}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{4}}, {\\\\mathbf{1}}, \
{\\\\mathbf{6}})$\\n %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline \
5 &  $\\\\mathfrak{su}(4) \\\\oplus \\\\mathfrak{su}(4) \\\\oplus \
\\\\mathfrak{sp}(6)$ & $(\\\\overline{\\\\mathbf{4}}, {\\\\mathbf{6}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{4}}, {\\\\mathbf{1}}, \
{\\\\mathbf{6}})$\\n %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline \
6 &  $\\\\mathfrak{su}(12) \\\\oplus \\\\mathfrak{su}(2) \\\\oplus \
\\\\mathfrak{su}(2)$ & $(\\\\overline{\\\\mathbf{12}}, {\\\\mathbf{2}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{12}}, {\\\\mathbf{1}}, \
{\\\\mathbf{2}})$\\n %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline \
7 &  $\\\\mathfrak{su}(4) \\\\oplus \\\\mathfrak{sp}(4) \\\\oplus \
\\\\mathfrak{sp}(4) \\\\oplus \\\\mathfrak{so}(10)$ & \
$(\\\\overline{\\\\mathbf{4}}, {\\\\mathbf{4}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{4}}, {\\\\mathbf{1}}, \
{\\\\mathbf{4}}, {\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{16}})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline 8 &  \
$\\\\mathfrak{su}(5) \\\\oplus \\\\mathfrak{su}(2) \\\\oplus \
\\\\mathfrak{su}(2) \\\\oplus \\\\mathfrak{su}(2)$ & \
$(\\\\overline{\\\\mathbf{5}}, {\\\\mathbf{3}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{10}}, {\\\\mathbf{1}}, \
{\\\\mathbf{3}}, {\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{2}})$ $\\\\oplus$ \
$(\\\\mathbf{1},\\\\mathbf{1},\\\\mathbf{1},\\\\mathbf{1})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline 9 &  \
$\\\\mathfrak{su}(5) \\\\oplus \\\\mathfrak{su}(2) \\\\oplus \
\\\\mathfrak{su}(2) \\\\oplus \\\\mathfrak{su}(2)$ & \
$(\\\\overline{\\\\mathbf{5}}, {\\\\mathbf{3}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{10}}, {\\\\mathbf{1}}, \
{\\\\mathbf{3}}, {\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{3}})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline 10 &  \
$\\\\mathfrak{su}(5) \\\\oplus \\\\mathfrak{su}(2) \\\\oplus \
\\\\mathfrak{su}(2) \\\\oplus \\\\mathfrak{su}(2)$ & \
$(\\\\overline{\\\\mathbf{5}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $(\\\\overline{\\\\mathbf{5}}, {\\\\mathbf{2}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{10}}, \
{\\\\mathbf{1}}, {\\\\mathbf{3}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$({\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{2}})$ \
$\\\\oplus$ $(\\\\mathbf{1},\\\\mathbf{1},\\\\mathbf{1},\\\\mathbf{1})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline 11 &  \
$\\\\mathfrak{su}(5) \\\\oplus \\\\mathfrak{su}(2) \\\\oplus \
\\\\mathfrak{su}(2) \\\\oplus \\\\mathfrak{su}(2)$ & \
$(\\\\overline{\\\\mathbf{5}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $(\\\\overline{\\\\mathbf{5}}, {\\\\mathbf{2}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{10}}, \
{\\\\mathbf{1}}, {\\\\mathbf{3}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$({\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{3}})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline 12 &  \
$\\\\mathfrak{su}(5) \\\\oplus \\\\mathfrak{su}(2) \\\\oplus \
\\\\mathfrak{su}(2) \\\\oplus \\\\mathfrak{su}(2)$ & $({\\\\mathbf{10}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$(\\\\overline{\\\\mathbf{5}}, {\\\\mathbf{3}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{10}}, {\\\\mathbf{1}}, \
{\\\\mathbf{2}}, {\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{2}})$ $\\\\oplus$ \
$(\\\\mathbf{1},\\\\mathbf{1},\\\\mathbf{1},\\\\mathbf{1})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline 13 &  \
$\\\\mathfrak{su}(5) \\\\oplus \\\\mathfrak{su}(2) \\\\oplus \
\\\\mathfrak{su}(2) \\\\oplus \\\\mathfrak{su}(2)$ & $({\\\\mathbf{10}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$(\\\\overline{\\\\mathbf{5}}, {\\\\mathbf{3}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{10}}, {\\\\mathbf{1}}, \
{\\\\mathbf{2}}, {\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{3}})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline 14 &  \
$\\\\mathfrak{su}(5) \\\\oplus \\\\mathfrak{su}(5) \\\\oplus \
\\\\mathfrak{so}(10) \\\\oplus \\\\mathfrak{su}(2)$ & \
$(\\\\overline{\\\\mathbf{5}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{10}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{1}}, \
\\\\overline{\\\\mathbf{5}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$({\\\\mathbf{1}}, {\\\\mathbf{10}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ \
$\\\\oplus$ $({\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{16}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ \\\\newline $({\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{2}})$\\n %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \
\\\\\\\\ \\\\hline 15 &  $\\\\mathfrak{su}(5) \\\\oplus \\\\mathfrak{su}(5) \
\\\\oplus \\\\mathfrak{su}(5) \\\\oplus \\\\mathfrak{su}(2)$ & \
$(\\\\overline{\\\\mathbf{5}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{10}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{1}}, \
\\\\overline{\\\\mathbf{5}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$({\\\\mathbf{1}}, {\\\\mathbf{10}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ \
$\\\\oplus$ $({\\\\mathbf{1}}, {\\\\mathbf{1}}, \\\\overline{\\\\mathbf{5}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ \\\\newline $({\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{10}}, {\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{3}})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline 16 &  \
$\\\\mathfrak{su}(8) \\\\oplus \\\\mathfrak{so}(10) \\\\oplus \
\\\\mathfrak{su}(2) \\\\oplus \\\\mathfrak{su}(2)$ & $({\\\\mathbf{1}}, \
{\\\\mathbf{16}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$(\\\\overline{\\\\mathbf{8}}, {\\\\mathbf{1}}, {\\\\mathbf{2}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{8}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{2}})$\\n %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \
\\\\\\\\ \\\\hline 17 &  $\\\\mathfrak{su}(4) \\\\oplus \\\\mathfrak{sp}(4) \
\\\\oplus \\\\mathfrak{so}(10) \\\\oplus \\\\mathfrak{su}(2) \\\\oplus \
\\\\mathfrak{su}(2)$ & $(\\\\overline{\\\\mathbf{4}}, {\\\\mathbf{4}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$({\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{16}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{4}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{2}}, {\\\\mathbf{2}})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline 18 &  \
$\\\\mathfrak{su}(4) \\\\oplus \\\\mathfrak{sp}(4) \\\\oplus \
\\\\mathfrak{so}(10) \\\\oplus \\\\mathfrak{su}(2) \\\\oplus \
\\\\mathfrak{su}(2)$ & $(\\\\overline{\\\\mathbf{4}}, {\\\\mathbf{4}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$({\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{16}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{4}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{2}}, {\\\\mathbf{2}})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline 19 &  \
$\\\\mathfrak{su}(4) \\\\oplus \\\\mathfrak{sp}(6) \\\\oplus \
\\\\mathfrak{su}(2) \\\\oplus \\\\mathfrak{su}(2) \\\\oplus \
\\\\mathfrak{su}(2)$ & $(\\\\overline{\\\\mathbf{4}}, {\\\\mathbf{6}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$({\\\\mathbf{4}}, {\\\\mathbf{1}}, {\\\\mathbf{2}}, {\\\\mathbf{2}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{4}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{2}})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline 20 &  \
$\\\\mathfrak{su}(4) \\\\oplus \\\\mathfrak{sp}(6) \\\\oplus \
\\\\mathfrak{su}(2) \\\\oplus \\\\mathfrak{su}(2) \\\\oplus \
\\\\mathfrak{su}(2)$ & $(\\\\overline{\\\\mathbf{4}}, {\\\\mathbf{6}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$({\\\\mathbf{4}}, {\\\\mathbf{1}}, {\\\\mathbf{2}}, {\\\\mathbf{2}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{4}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{2}})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline 21 &  \
$\\\\mathfrak{su}(4) \\\\oplus \\\\mathfrak{su}(4) \\\\oplus \
\\\\mathfrak{su}(2) \\\\oplus \\\\mathfrak{su}(2) \\\\oplus \
\\\\mathfrak{su}(2)$ & $(\\\\overline{\\\\mathbf{4}}, {\\\\mathbf{6}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$({\\\\mathbf{4}}, {\\\\mathbf{1}}, {\\\\mathbf{2}}, {\\\\mathbf{2}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{4}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{2}})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline 22 &  \
$\\\\mathfrak{su}(4) \\\\oplus \\\\mathfrak{su}(5) \\\\oplus \
\\\\mathfrak{su}(5) \\\\oplus \\\\mathfrak{su}(2) \\\\oplus \
\\\\mathfrak{su}(2)$ & $({\\\\mathbf{1}}, \\\\overline{\\\\mathbf{5}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$({\\\\mathbf{1}}, {\\\\mathbf{10}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{1}}, {\\\\mathbf{1}}, \
\\\\overline{\\\\mathbf{5}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$({\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{10}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ \\\\newline $(\\\\overline{\\\\mathbf{4}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{2}}, {\\\\mathbf{1}})$ \
$\\\\oplus$ $({\\\\mathbf{4}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{2}})$ $\\\\oplus$ $({\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{2}})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline 23 &  \
$\\\\mathfrak{su}(4) \\\\oplus \\\\mathfrak{su}(5) \\\\oplus \
\\\\mathfrak{su}(5) \\\\oplus \\\\mathfrak{su}(2) \\\\oplus \
\\\\mathfrak{su}(2)$ & $({\\\\mathbf{1}}, \\\\overline{\\\\mathbf{5}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$({\\\\mathbf{1}}, {\\\\mathbf{10}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{1}}, {\\\\mathbf{1}}, \
\\\\overline{\\\\mathbf{5}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$({\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{10}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ \\\\newline $(\\\\overline{\\\\mathbf{4}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{2}}, {\\\\mathbf{1}})$ \
$\\\\oplus$ $({\\\\mathbf{4}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{2}})$ $\\\\oplus$ $({\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{2}}, {\\\\mathbf{1}})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline 24 &  \
$\\\\mathfrak{su}(5) \\\\oplus \\\\mathfrak{so}(10) \\\\oplus \
\\\\mathfrak{su}(2) \\\\oplus \\\\mathfrak{su}(2) \\\\oplus \
\\\\mathfrak{su}(2)$ & $({\\\\mathbf{1}}, {\\\\mathbf{16}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ $(\\\\overline{\\\\mathbf{5}}, \
{\\\\mathbf{1}}, {\\\\mathbf{2}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ \
$\\\\oplus$ $({\\\\mathbf{10}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{2}}, {\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{2}})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline 25 &  \
$\\\\mathfrak{su}(5) \\\\oplus \\\\mathfrak{su}(5) \\\\oplus \
\\\\mathfrak{su}(2) \\\\oplus \\\\mathfrak{su}(2) \\\\oplus \
\\\\mathfrak{su}(2)$ & $({\\\\mathbf{1}}, \\\\overline{\\\\mathbf{5}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$({\\\\mathbf{1}}, {\\\\mathbf{10}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $(\\\\overline{\\\\mathbf{5}}, {\\\\mathbf{1}}, \
{\\\\mathbf{2}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$({\\\\mathbf{10}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{2}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ \\\\newline $({\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{2}})$ $\\\\oplus$ \
$(\\\\mathbf{1},\\\\mathbf{1},\\\\mathbf{1},\\\\mathbf{1},\\\\mathbf{1})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline 26 &  \
$\\\\mathfrak{su}(5) \\\\oplus \\\\mathfrak{su}(5) \\\\oplus \
\\\\mathfrak{su}(2) \\\\oplus \\\\mathfrak{su}(2) \\\\oplus \
\\\\mathfrak{su}(2)$ & $({\\\\mathbf{1}}, \\\\overline{\\\\mathbf{5}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$({\\\\mathbf{1}}, {\\\\mathbf{10}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $(\\\\overline{\\\\mathbf{5}}, {\\\\mathbf{1}}, \
{\\\\mathbf{2}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$({\\\\mathbf{10}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{2}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ \\\\newline $({\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{3}})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline 27 &  \
$\\\\mathfrak{su}(4) \\\\oplus \\\\mathfrak{so}(10) \\\\oplus \
\\\\mathfrak{su}(2) \\\\oplus \\\\mathfrak{su}(2) \\\\oplus \
\\\\mathfrak{su}(2) \\\\oplus \\\\mathfrak{su}(2)$ & $({\\\\mathbf{1}}, \
{\\\\mathbf{16}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{4}}, {\\\\mathbf{1}}, \
{\\\\mathbf{2}}, {\\\\mathbf{2}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ \
$\\\\oplus$ $(\\\\overline{\\\\mathbf{4}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{2}}, {\\\\mathbf{2}})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline 28 &  \
$\\\\mathfrak{su}(4) \\\\oplus \\\\mathfrak{su}(4) \\\\oplus \
\\\\mathfrak{sp}(4) \\\\oplus \\\\mathfrak{sp}(4) \\\\oplus \
\\\\mathfrak{su}(2) \\\\oplus \\\\mathfrak{su}(2)$ & \
$(\\\\overline{\\\\mathbf{4}}, {\\\\mathbf{1}}, {\\\\mathbf{4}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$({\\\\mathbf{4}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{4}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{1}}, \
\\\\overline{\\\\mathbf{4}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{2}}, {\\\\mathbf{1}})$ $\\\\oplus$ \\\\newline $({\\\\mathbf{1}}, \
{\\\\mathbf{4}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{2}})$\\n %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline \
29 &  $\\\\mathfrak{su}(4) \\\\oplus \\\\mathfrak{su}(5) \\\\oplus \
\\\\mathfrak{su}(2) \\\\oplus \\\\mathfrak{su}(2) \\\\oplus \
\\\\mathfrak{su}(2) \\\\oplus \\\\mathfrak{su}(2)$ & \
$(\\\\overline{\\\\mathbf{4}}, {\\\\mathbf{1}}, {\\\\mathbf{2}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$({\\\\mathbf{4}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{2}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{1}}, \
\\\\overline{\\\\mathbf{5}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{2}}, {\\\\mathbf{1}})$ $\\\\oplus$ \\\\newline $({\\\\mathbf{1}}, \
{\\\\mathbf{10}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{2}})$ $\\\\oplus$ $({\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{2}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline 30 &  \
$\\\\mathfrak{su}(4) \\\\oplus \\\\mathfrak{su}(5) \\\\oplus \
\\\\mathfrak{su}(2) \\\\oplus \\\\mathfrak{su}(2) \\\\oplus \
\\\\mathfrak{su}(2) \\\\oplus \\\\mathfrak{su}(2)$ & \
$(\\\\overline{\\\\mathbf{4}}, {\\\\mathbf{1}}, {\\\\mathbf{2}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$({\\\\mathbf{4}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{2}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{1}}, \
\\\\overline{\\\\mathbf{5}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{2}}, {\\\\mathbf{1}})$ $\\\\oplus$ \\\\newline $({\\\\mathbf{1}}, \
{\\\\mathbf{10}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{2}})$ $\\\\oplus$ $({\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{2}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline   \
\\\\multicolumn{3}{|c|}{\\\\small Minimal} \\\\\\\\ \\\\hline 31 &  \
$\\\\mathfrak{su}(5)$ & $({\\\\overline{\\\\mathbf{5}}})$ $\\\\oplus$ \
$({\\\\overline{\\\\mathbf{5}}})$ $\\\\oplus$ \
$({\\\\overline{\\\\mathbf{5}}})$ $\\\\oplus$ $({{\\\\mathbf{10}}})$ \
$\\\\oplus$ $({{\\\\mathbf{10}}})$ $\\\\oplus$ $({{\\\\mathbf{10}}})$ \
$\\\\oplus$ $(\\\\mathbf{1})$ $\\\\oplus$ $(\\\\mathbf{1})$ $\\\\oplus$ \
$(\\\\mathbf{1})$\\n %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline \
32 &  $\\\\mathfrak{su}(4) \\\\oplus \\\\mathfrak{su}(2) \\\\oplus \
\\\\mathfrak{su}(2)$ & $(\\\\overline{\\\\mathbf{4}}, {\\\\mathbf{2}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $(\\\\overline{\\\\mathbf{4}}, {\\\\mathbf{2}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $(\\\\overline{\\\\mathbf{4}}, {\\\\mathbf{2}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{4}}, {\\\\mathbf{1}}, \
{\\\\mathbf{2}})$ $\\\\oplus$ $({\\\\mathbf{4}}, {\\\\mathbf{1}}, \
{\\\\mathbf{2}})$ $\\\\oplus$ $({\\\\mathbf{4}}, {\\\\mathbf{1}}, \
{\\\\mathbf{2}})$\\n %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline \
33 &  $\\\\mathfrak{su}(4) \\\\oplus \\\\mathfrak{su}(4) \\\\oplus \
\\\\mathfrak{su}(2)$ & $(\\\\overline{\\\\mathbf{4}}, {\\\\mathbf{6}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{4}}, {\\\\mathbf{1}}, \
{\\\\mathbf{2}})$ $\\\\oplus$ $({\\\\mathbf{4}}, {\\\\mathbf{1}}, \
{\\\\mathbf{2}})$ $\\\\oplus$ $({\\\\mathbf{4}}, {\\\\mathbf{1}}, \
{\\\\mathbf{2}})$\\n %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline \
34 &  $\\\\mathfrak{su}(4) \\\\oplus \\\\mathfrak{su}(5) \\\\oplus \
\\\\mathfrak{su}(2) \\\\oplus \\\\mathfrak{su}(2)$ & $({\\\\mathbf{1}}, \
\\\\overline{\\\\mathbf{5}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$({\\\\mathbf{1}}, \\\\overline{\\\\mathbf{5}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{1}}, {\\\\mathbf{10}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{1}}, \
{\\\\mathbf{10}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$(\\\\overline{\\\\mathbf{4}}, {\\\\mathbf{1}}, {\\\\mathbf{2}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ \\\\newline $({\\\\mathbf{4}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{2}})$ $\\\\oplus$ $(\\\\mathbf{1},\\\\mathbf{1},\
\\\\mathbf{1},\\\\mathbf{1})$ $\\\\oplus$ \
$(\\\\mathbf{1},\\\\mathbf{1},\\\\mathbf{1},\\\\mathbf{1})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline 35 &  \
$\\\\mathfrak{su}(4) \\\\oplus \\\\mathfrak{su}(5) \\\\oplus \
\\\\mathfrak{su}(2) \\\\oplus \\\\mathfrak{su}(2)$ & $({\\\\mathbf{1}}, \
\\\\overline{\\\\mathbf{5}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$({\\\\mathbf{1}}, {\\\\mathbf{10}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ \
$\\\\oplus$ $(\\\\overline{\\\\mathbf{4}}, {\\\\mathbf{1}}, {\\\\mathbf{2}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $(\\\\overline{\\\\mathbf{4}}, {\\\\mathbf{1}}, \
{\\\\mathbf{2}}, {\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{4}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{2}})$ $\\\\oplus$ \\\\newline \
$({\\\\mathbf{4}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{2}})$ \
$\\\\oplus$ $(\\\\mathbf{1},\\\\mathbf{1},\\\\mathbf{1},\\\\mathbf{1})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline 36 &  \
$\\\\mathfrak{su}(4) \\\\oplus \\\\mathfrak{su}(5) \\\\oplus \
\\\\mathfrak{su}(2) \\\\oplus \\\\mathfrak{su}(2)$ & $({\\\\mathbf{1}}, \
\\\\overline{\\\\mathbf{5}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$({\\\\mathbf{1}}, \\\\overline{\\\\mathbf{5}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{1}}, {\\\\mathbf{10}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{1}}, \
{\\\\mathbf{10}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$(\\\\overline{\\\\mathbf{4}}, {\\\\mathbf{1}}, {\\\\mathbf{2}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ \\\\newline $({\\\\mathbf{4}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{2}})$ $\\\\oplus$ $({\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{2}})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline 37 &  \
$\\\\mathfrak{su}(4) \\\\oplus \\\\mathfrak{su}(5) \\\\oplus \
\\\\mathfrak{su}(2) \\\\oplus \\\\mathfrak{su}(2)$ & $({\\\\mathbf{1}}, \
\\\\overline{\\\\mathbf{5}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$({\\\\mathbf{1}}, \\\\overline{\\\\mathbf{5}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{1}}, {\\\\mathbf{10}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{1}}, \
{\\\\mathbf{10}}, {\\\\mathbf{1}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$(\\\\overline{\\\\mathbf{4}}, {\\\\mathbf{1}}, {\\\\mathbf{2}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ \\\\newline $({\\\\mathbf{4}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{2}})$ $\\\\oplus$ $({\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{2}}, {\\\\mathbf{1}})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline 38 &  \
$\\\\mathfrak{su}(4) \\\\oplus \\\\mathfrak{su}(4) \\\\oplus \
\\\\mathfrak{su}(4) \\\\oplus \\\\mathfrak{su}(2) \\\\oplus \
\\\\mathfrak{su}(2)$ & $(\\\\overline{\\\\mathbf{4}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{2}}, {\\\\mathbf{1}})$ $\\\\oplus$ \
$({\\\\mathbf{1}}, \\\\overline{\\\\mathbf{4}}, {\\\\mathbf{1}}, \
{\\\\mathbf{2}}, {\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{1}}, \
{\\\\mathbf{1}}, \\\\overline{\\\\mathbf{4}}, {\\\\mathbf{2}}, \
{\\\\mathbf{1}})$ $\\\\oplus$ $({\\\\mathbf{4}}, {\\\\mathbf{1}}, \
{\\\\mathbf{1}}, {\\\\mathbf{1}}, {\\\\mathbf{2}})$ $\\\\oplus$ \\\\newline \
$({\\\\mathbf{1}}, {\\\\mathbf{4}}, {\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{2}})$ $\\\\oplus$ $({\\\\mathbf{1}}, {\\\\mathbf{1}}, \
{\\\\mathbf{4}}, {\\\\mathbf{1}}, {\\\\mathbf{2}})$\\n \
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% \\n  \\\\\\\\ \\\\hline \"\>", 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.828336698431481*^9, 3.8283367042160397`*^9}, 
   3.8283368312393217`*^9, 3.828337074720812*^9, 3.828337285397747*^9, {
   3.828337408284154*^9, 3.828337425345717*^9}, 3.828337610537826*^9, 
   3.828337656062791*^9, {3.828337698957273*^9, 3.828337703920018*^9}, 
   3.828337750312427*^9, 3.8283377883905773`*^9, 3.828514391908716*^9, 
   3.828514479671555*^9, 3.828514518782233*^9, 3.828573451647109*^9, 
   3.828573530959156*^9, 3.8285736262872477`*^9, 3.828590390151637*^9, 
   3.8285906127909803`*^9, 3.828600989381587*^9, 3.828601228905164*^9, 
   3.828602126858128*^9},
 CellLabel->
  "Out[956]=",ExpressionUUID->"7b642458-6151-428a-9977-5aca721141f3"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 946},
WindowMargins->{{Automatic, 1440}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 362, 7, 57, "Text",ExpressionUUID->"9598cd57-6077-4445-b197-34d9a7134578"],
Cell[CellGroupData[{
Cell[945, 31, 158, 3, 69, "Section",ExpressionUUID->"8c2daf22-8f99-4c31-ad23-bbf2b3c92649"],
Cell[CellGroupData[{
Cell[1128, 38, 169, 3, 34, "Subsection",ExpressionUUID->"9d61b623-caa3-4c2b-8f58-5613bafb9900"],
Cell[1300, 43, 489, 9, 57, "Text",ExpressionUUID->"f80b3eef-c52a-4ff0-a95f-7678f266a217"],
Cell[1792, 54, 909, 25, 41, "Input",ExpressionUUID->"574ba752-8fe0-407a-b8f4-173cbfcfe213"],
Cell[2704, 81, 357, 8, 34, "Text",ExpressionUUID->"462a6812-ba4c-406d-b9c9-5e71198f1924"],
Cell[3064, 91, 1872, 46, 41, "Input",ExpressionUUID->"bcee978a-9594-489a-a541-8b80c1d8de26"],
Cell[4939, 139, 259, 6, 34, "Text",ExpressionUUID->"fd3c58eb-4c85-4ff8-a767-73d25f298f2c"],
Cell[5201, 147, 1311, 33, 41, "Input",ExpressionUUID->"1170176b-c76f-4f02-b120-a287d82f64eb"],
Cell[6515, 182, 333, 7, 34, "Text",ExpressionUUID->"aa03e6a3-b741-4ceb-99f9-ffe778816656"],
Cell[CellGroupData[{
Cell[6873, 193, 515, 14, 41, "Input",ExpressionUUID->"4ab45cb5-caad-49e6-a1c7-6a0f6d9b2f1d"],
Cell[7391, 209, 384, 8, 41, "Output",ExpressionUUID->"656f1995-9468-4cd5-984c-b6343cda8d55"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7812, 222, 1479, 40, 41, "Input",ExpressionUUID->"96ff7da4-020f-473d-b778-bda181c277b2"],
Cell[9294, 264, 876, 21, 124, "Output",ExpressionUUID->"536b6be7-8bbc-4e0a-a9ff-915b8bb56bc6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10219, 291, 162, 3, 34, "Subsection",ExpressionUUID->"4025dd71-ab21-495b-b821-22b603401beb"],
Cell[10384, 296, 303, 6, 34, "Text",ExpressionUUID->"068a1cd8-7213-4dec-9827-98f669768187"],
Cell[10690, 304, 6773, 153, 693, "Input",ExpressionUUID->"2d849cd2-0ad0-45a8-91fa-c72ee192f783"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17500, 462, 165, 3, 34, "Subsection",ExpressionUUID->"c925aff8-8a81-450f-a39d-ca1ae88c0107"],
Cell[17668, 467, 332, 7, 34, "Text",ExpressionUUID->"ae7f6663-c4e6-48f9-86f8-d4a2229c7aba"],
Cell[CellGroupData[{
Cell[18025, 478, 197, 3, 41, "Input",ExpressionUUID->"581f89b6-f139-41c3-ba3d-8b2ef4487f08"],
Cell[CellGroupData[{
Cell[18247, 485, 736, 13, 29, "Print",ExpressionUUID->"53087f3e-7110-4929-8e3f-fb9c4806eb08"],
Cell[18986, 500, 751, 13, 29, "Print",ExpressionUUID->"6d5123d2-1f8e-4e14-a50a-0985f8c02bc9"]
}, Open  ]]
}, Open  ]],
Cell[19764, 517, 234, 6, 34, "Text",ExpressionUUID->"25d7557d-3114-49d8-a552-5df02f76d1d9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20047, 529, 165, 3, 69, "Section",ExpressionUUID->"c6979308-be9e-4eff-88a6-06c6dc51154f"],
Cell[CellGroupData[{
Cell[20237, 536, 266, 4, 34, "Subsection",ExpressionUUID->"d8836cf0-2333-4d23-9145-6c7e551e3464"],
Cell[20506, 542, 316, 7, 34, "Text",ExpressionUUID->"38541d0e-2a40-4ee3-aff7-9a04037db8a7"],
Cell[20825, 551, 145, 3, 34, "Text",ExpressionUUID->"57d3effc-6f1c-4b28-94af-c9db0ce43784"],
Cell[CellGroupData[{
Cell[20995, 558, 1701, 43, 231, "Input",ExpressionUUID->"a1b8cdc6-11a2-4107-a3a7-d5ce8f8129ea"],
Cell[22699, 603, 1604, 29, 70, "Output",ExpressionUUID->"0918968f-05a2-406b-a792-2c2ac00bcc40"]
}, Open  ]],
Cell[24318, 635, 215, 4, 34, "Text",ExpressionUUID->"cf4348d4-90de-4748-a984-c130ba73be17"],
Cell[CellGroupData[{
Cell[24558, 643, 2029, 53, 231, "Input",ExpressionUUID->"afeedce2-608c-4361-8f8c-2ab52d658b82"],
Cell[26590, 698, 1876, 32, 70, "Output",ExpressionUUID->"7bd55aca-a92f-4bc4-93fa-eb2138cf2732"]
}, Open  ]],
Cell[28481, 733, 164, 3, 34, "Text",ExpressionUUID->"ac938ce7-e25b-4326-b33f-6fee5616a80b"],
Cell[CellGroupData[{
Cell[28670, 740, 2632, 67, 294, "Input",ExpressionUUID->"e8cb6db5-28b0-4d01-9492-c2f521d80698"],
Cell[31305, 809, 1187, 26, 70, "Output",ExpressionUUID->"22327246-de14-4c23-8036-ed692c498089"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32529, 840, 153, 3, 33, "Subsubsection",ExpressionUUID->"410d6862-c11e-4248-936e-89c662bf335e"],
Cell[32685, 845, 160, 3, 34, "Text",ExpressionUUID->"e53a01ca-ecb5-4f7c-a553-578fac177942"],
Cell[CellGroupData[{
Cell[32870, 852, 1812, 43, 273, "Input",ExpressionUUID->"579d7f24-0f57-455a-ac77-c5e007173f1c"],
Cell[34685, 897, 1498, 35, 70, "Output",ExpressionUUID->"22687a54-ccbb-4e7c-85f5-82767e903584"],
Cell[36186, 934, 1321, 27, 70, "Output",ExpressionUUID->"2d978b14-0876-4b8a-886a-6eac7e770a7a"]
}, Open  ]],
Cell[37522, 964, 162, 3, 34, "Text",ExpressionUUID->"6cac7f8b-3415-4a01-a24e-205a9fe7b263"],
Cell[CellGroupData[{
Cell[37709, 971, 1740, 42, 252, "Input",ExpressionUUID->"82d6fc88-420e-491d-8153-393e77ce6fda"],
Cell[39452, 1015, 1389, 27, 70, "Output",ExpressionUUID->"9c55c9ac-1f0b-44ab-adf4-b4f352bf1310"]
}, Open  ]],
Cell[40856, 1045, 161, 3, 34, "Text",ExpressionUUID->"1a37762f-a827-41ad-8879-6ec0dd1aae2c"],
Cell[CellGroupData[{
Cell[41042, 1052, 3167, 81, 315, "Input",ExpressionUUID->"c4471934-6984-4d5e-b24b-19d51255c736"],
Cell[44212, 1135, 1747, 31, 70, "Output",ExpressionUUID->"d3a69cc7-542a-427b-91c1-de692767f0fa"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[46020, 1173, 163, 3, 34, "Subsection",ExpressionUUID->"fa8ea7f8-8777-4a57-8cb3-38a33b4ba320"],
Cell[CellGroupData[{
Cell[46208, 1180, 42831, 1129, 2961, "Input",ExpressionUUID->"c48070d3-8c7d-4ba3-bcaf-4478cc8ba9b6"],
Cell[89042, 2311, 1842, 26, 41, "Output",ExpressionUUID->"ba9f4aa9-2fac-43a8-a05c-7c10870efd7a"]
}, Open  ]],
Cell[90899, 2340, 215, 4, 34, "Text",ExpressionUUID->"fa367b13-d704-44ff-8af6-23395750fd8a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[91163, 2350, 219, 4, 69, "Section",ExpressionUUID->"5e828d4b-210d-4665-b406-74c076941731"],
Cell[CellGroupData[{
Cell[91407, 2358, 225, 4, 34, "Subsection",ExpressionUUID->"3dc4afcd-6b72-4f76-943a-a129071c195d"],
Cell[91635, 2364, 230, 6, 34, "Text",ExpressionUUID->"8b63b13d-94de-4597-a007-01a393b770e7"],
Cell[91868, 2372, 208, 4, 34, "Text",ExpressionUUID->"71fa1ead-02a7-4269-b6f2-878b3add1f16"],
Cell[92079, 2378, 2603, 66, 231, "Input",ExpressionUUID->"d6f02802-c853-4bda-a910-f39368519669"],
Cell[94685, 2446, 298, 5, 34, "Text",ExpressionUUID->"6d4de40f-da32-4133-9ef3-69a4e0c5cb3f"],
Cell[CellGroupData[{
Cell[95008, 2455, 2704, 69, 231, "Input",ExpressionUUID->"2e6752cc-01ff-4125-9280-6afd2856dcd7"],
Cell[97715, 2526, 1358, 25, 106, "Output",ExpressionUUID->"1e81088c-7271-4aed-87c7-802ab7cea230"]
}, Open  ]],
Cell[99088, 2554, 162, 3, 34, "Text",ExpressionUUID->"debd3adb-9ddb-4620-a1cf-d1a33222b7cf"],
Cell[CellGroupData[{
Cell[99275, 2561, 2402, 62, 231, "Input",ExpressionUUID->"ad1fc9c7-dceb-4e6e-b788-2ba055fd06b8"],
Cell[101680, 2625, 1511, 29, 70, "Output",ExpressionUUID->"e415737e-78a5-4e20-b838-b5060c673858"]
}, Open  ]],
Cell[103206, 2657, 141, 3, 34, "Text",ExpressionUUID->"fbf9d79a-ada7-493f-8cef-df7bf2233b9d"],
Cell[103350, 2662, 157, 3, 34, "Text",ExpressionUUID->"964463a4-cbcb-43ac-8f7d-32d1261a7001"],
Cell[CellGroupData[{
Cell[103532, 2669, 2609, 69, 231, "Input",ExpressionUUID->"87868ff7-c0fa-4ece-8750-dce9e99dafe5"],
Cell[106144, 2740, 20881, 640, 70, "Output",ExpressionUUID->"7d316aa5-b434-4063-9df8-34f270900343"]
}, Open  ]],
Cell[127040, 3383, 216, 4, 34, "Text",ExpressionUUID->"69c2b0d1-fafd-44a5-9424-811ac70e7d41"],
Cell[CellGroupData[{
Cell[127281, 3391, 4013, 106, 315, "Input",ExpressionUUID->"b9747ca6-619b-47a1-9d34-7c575044d785"],
Cell[131297, 3499, 1537, 31, 70, "Output",ExpressionUUID->"85a44326-79fc-4ab7-9ea7-af1c51b2a2ea"],
Cell[132837, 3532, 1855, 33, 70, "Output",ExpressionUUID->"f22ed717-e472-4c4c-b971-29661daac1ed"]
}, Open  ]],
Cell[134707, 3568, 151, 3, 34, "Text",ExpressionUUID->"3d098b8d-2930-42c7-a601-6eff92ba0acf"],
Cell[CellGroupData[{
Cell[134883, 3575, 2074, 54, 168, "Input",ExpressionUUID->"260998d4-f8b6-4599-b9fd-304b9880db68"],
Cell[136960, 3631, 1641, 31, 70, "Output",ExpressionUUID->"c7ab8eac-2f9c-46c8-946c-f16af11db293"]
}, Open  ]],
Cell[138616, 3665, 209, 4, 34, "Text",ExpressionUUID->"e3a4460f-05bc-4f22-928e-4ae8a6d82f74"],
Cell[CellGroupData[{
Cell[138850, 3673, 2165, 55, 189, "Input",ExpressionUUID->"6b2ba9c0-af4d-49a2-a954-81e25e34f141"],
Cell[141018, 3730, 1633, 31, 70, "Output",ExpressionUUID->"13feec28-7e3b-4286-a5cb-a43b9a5b9742"]
}, Open  ]],
Cell[142666, 3764, 231, 4, 34, "Text",ExpressionUUID->"6303d80c-cef8-4220-9977-9486c6951b98"],
Cell[CellGroupData[{
Cell[142922, 3772, 2659, 67, 252, "Input",ExpressionUUID->"6541f7d2-d0b3-4f72-a2c2-c106164510f6"],
Cell[145584, 3841, 1562, 32, 70, "Output",ExpressionUUID->"7d2350d8-2479-4d22-8f9d-5cf2e3e4b3b4"],
Cell[147149, 3875, 1562, 32, 70, "Output",ExpressionUUID->"3d457100-c988-4070-bedb-5e0f5105a46a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[148760, 3913, 179, 3, 34, "Subsection",ExpressionUUID->"3d1ccc20-2fd3-440d-9321-33f3b4f28d43"],
Cell[CellGroupData[{
Cell[148964, 3920, 38318, 1051, 2100, "Input",ExpressionUUID->"e53d6a34-4583-4f2d-bef5-6de249ba7d70"],
Cell[187285, 4973, 2968, 43, 41, "Output",ExpressionUUID->"6a496cfb-df2f-48fa-95af-61cbde75dc92"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[190314, 5023, 165, 3, 69, "Section",ExpressionUUID->"44f309b7-428c-4364-a8f3-ae0716522d52"],
Cell[CellGroupData[{
Cell[190504, 5030, 326, 5, 34, "Subsection",ExpressionUUID->"7a94d1c3-1920-4c6e-a1a8-a13fd7be4158"],
Cell[190833, 5037, 492, 9, 34, "Text",ExpressionUUID->"4a0a8c24-8bba-4b6f-8f4d-975b2567bd2b"],
Cell[191328, 5048, 86075, 1957, 1848, "Input",ExpressionUUID->"6af9e0ca-601f-4dc4-bd11-bee7f97d217a"],
Cell[277406, 7007, 276, 6, 34, "Text",ExpressionUUID->"d62596ac-8a45-45d7-bdc6-ca4241f05e80"],
Cell[277685, 7015, 1070, 31, 63, "Input",ExpressionUUID->"57a165e2-f786-408f-b67e-61375327c259"]
}, Open  ]],
Cell[CellGroupData[{
Cell[278792, 7051, 175, 3, 34, "Subsection",ExpressionUUID->"cb09c026-6f64-4e25-8142-435bba8e143a"],
Cell[278970, 7056, 178, 3, 34, "Text",ExpressionUUID->"0c6eea53-2bd5-4ed3-bf51-b36cf5700e4a"],
Cell[279151, 7061, 2238, 58, 189, "Input",ExpressionUUID->"06eb9ecd-4636-470b-816f-baefba8f2b40"],
Cell[281392, 7121, 218, 4, 34, "Text",ExpressionUUID->"c57276f4-59e5-4f84-8aaa-ea501ef3b6cf"],
Cell[281613, 7127, 290, 6, 34, "Text",ExpressionUUID->"3e54d567-8467-4777-854d-f8b7a4486b77"],
Cell[CellGroupData[{
Cell[281928, 7137, 6207, 164, 399, "Input",ExpressionUUID->"ce5a75ea-3308-4302-a2b0-4896e2470031"],
Cell[288138, 7303, 1489, 27, 41, "Output",ExpressionUUID->"5f1a90c7-83dd-4931-9bb5-7b4e871ee5ae"]
}, Open  ]],
Cell[289642, 7333, 238, 6, 34, "Text",ExpressionUUID->"9dc3d3d7-6fb0-4022-8b11-72b680923936"],
Cell[289883, 7341, 243, 4, 34, "Text",ExpressionUUID->"d8bb99ae-16c4-459e-ac52-8cc9bc9ab389"],
Cell[CellGroupData[{
Cell[290151, 7349, 1644, 41, 63, "Input",ExpressionUUID->"f1e3f74b-9ba1-472f-896d-644bcd162cf1"],
Cell[291798, 7392, 768, 13, 41, "Output",ExpressionUUID->"16f23b6b-6dae-4220-a933-74bb1a82e83a"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[292627, 7412, 211, 4, 69, "Section",ExpressionUUID->"bfb4f8c8-3909-4099-8bdc-773c6ee59068"],
Cell[CellGroupData[{
Cell[292863, 7420, 2604, 54, 336, "Input",ExpressionUUID->"a74bcf48-6f20-4f01-a94f-3867af1dc427"],
Cell[295470, 7476, 1496, 23, 41, "Output",ExpressionUUID->"be2c09aa-07b4-48c8-adec-9767c1a40823"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[297015, 7505, 160, 3, 69, "Section",ExpressionUUID->"10824fc8-d26a-4d05-9d80-202df0d7a135"],
Cell[297178, 7510, 448, 12, 63, "Input",ExpressionUUID->"0a449acd-e311-4f1b-9224-5cbce3d77c13"],
Cell[297629, 7524, 869, 20, 41, "Input",ExpressionUUID->"6d47cb80-e9d2-44ef-bc9e-532f0f2d30b2"],
Cell[298501, 7546, 217, 5, 34, "Text",ExpressionUUID->"862f3aa5-9be0-4efc-b55b-9f99bc2af09d"],
Cell[298721, 7553, 1246, 32, 63, "Input",ExpressionUUID->"5f8fff34-fa9c-4605-b994-2764c8aef8b3"],
Cell[299970, 7587, 29399, 684, 1575, "Input",ExpressionUUID->"39903e1a-05f4-4c55-bc9e-4ec97d2016e6"],
Cell[CellGroupData[{
Cell[329394, 8275, 325, 7, 41, "Input",ExpressionUUID->"769d669c-391b-41fc-814b-737879e68ff0"],
Cell[329722, 8284, 803, 17, 63, "Output",ExpressionUUID->"c83deb77-ffa8-438d-b7fb-f9f65d790712"]
}, Open  ]],
Cell[330540, 8304, 223, 5, 34, "Text",ExpressionUUID->"4b1bf21f-789c-4195-9a0e-39be768e25b3"],
Cell[CellGroupData[{
Cell[330788, 8313, 2003, 50, 168, "Input",ExpressionUUID->"ad12cfd6-ee04-4387-a5ad-938eec603f79"],
Cell[332794, 8365, 300, 6, 41, "Output",ExpressionUUID->"fe159e29-5a68-4ec4-8271-0f17eab1ff94"]
}, Open  ]],
Cell[CellGroupData[{
Cell[333131, 8376, 13279, 302, 651, "Input",ExpressionUUID->"5878be8d-1520-4734-9537-c3b726f01582"],
Cell[346413, 8680, 1391, 21, 147, "Output",ExpressionUUID->"eb784548-39a4-4cfc-92dc-6802a24a3508"],
Cell[347807, 8703, 1550, 24, 231, "Output",ExpressionUUID->"b9ff3b42-033d-4a41-b137-025f1440c451"]
}, Open  ]],
Cell[CellGroupData[{
Cell[349394, 8732, 7629, 181, 609, "Input",ExpressionUUID->"a60f26eb-924b-45c4-8b11-c2c86a146d84"],
Cell[357026, 8915, 1110, 18, 105, "Output",ExpressionUUID->"58dbe0f0-46fa-46a8-a227-813f7c833459"]
}, Open  ]],
Cell[CellGroupData[{
Cell[358173, 8938, 4919, 130, 483, "Input",ExpressionUUID->"30aedfb9-af1c-4937-9690-ae5ed0756855"],
Cell[363095, 9070, 924, 15, 41, "Output",ExpressionUUID->"1ef20e39-968f-4a3e-9ccc-94df7ef4782c"]
}, Open  ]],
Cell[364034, 9088, 218, 3, 34, "Text",ExpressionUUID->"843b23ad-8fd5-4b09-943e-b7ca44e686f0"],
Cell[CellGroupData[{
Cell[364277, 9095, 289, 6, 41, "Input",ExpressionUUID->"542a774d-74f6-42b8-a270-279b5f108d05"],
Cell[364569, 9103, 814, 17, 41, "Output",ExpressionUUID->"f78a6e3e-bb4d-43c9-9fa2-291ab50758ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[365420, 9125, 2161, 53, 168, "Input",ExpressionUUID->"bbd15518-a15b-4194-9a62-0bc60171b269"],
Cell[367584, 9180, 23930, 350, 2814, "Output",ExpressionUUID->"7b642458-6151-428a-9977-5aca721141f3"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Level_Loop_Pre.h <==
/// here is where we start the generic code.
////
///this could just be coppied and pasted into the script
//thogugh one would have to repeat it about 13 times
//so it is easier to define it like this 
//and place the relevent varibles into the script when needed.

//qsort(OVERALL_ALG_1,36,sizeof(short[LEV-1]),lexsortshort);
//We want to find the unique entries in overall_algebra and their multiplicities.

for(int ALG_ID_2=ALG_ID_1; ALG_ID_2<anomaly_free_list_length;ALG_ID_2++){
    //we save the alg_id
     alg_id[LEV-1]=ALG_ID_2;
    //We want to copy the algebra over to one with 9999's in
    short NEXT_COL_TO_ADD[MAXIRREP];
    fill(NEXT_COL_TO_ADD,NEXT_COL_TO_ADD+MAXIRREP,9999);
    //we will it with entries from alg_id_2
    //counting how many non zero.
    int NEXT_COL_TO_ADD_MAX=-1;
    for(int i=0; i<MAXIRREP; i++){if(list_of_anomaly_free_weights[ALG_ID_2][i]==-1) break; NEXT_COL_TO_ADD[i]=list_of_anomaly_free_weights[ALG_ID_2][i];NEXT_COL_TO_ADD_MAX++;}
    //we test min_dim.
    //if(min_dim>48) continue;
    //we want to find the unique entries in next_col_to_add
    //and their multiplicities.
    short NEXT_COL_TO_ADD_UNIQUE[MAXIRREP];
    short NEXT_COL_TO_ADD_UNIQUE_MULT[MAXIRREP]={0};
    int NEXT_COL_TO_ADD_UNIQUE_MAX=-1;
    //fill(NEXT_COL_TO_ADD_UNIQUE,NEXT_COL_TO_ADD_UNIQUE+36,9999);
   // sort(NEXT_COL_TO_ADD,NEXT_COL_TO_ADD+36);
    //we cycle through and find the unique entries
    for(int i=0; i<=NEXT_COL_TO_ADD_MAX; i++){
        if(i==0||NEXT_COL_TO_ADD_UNIQUE[NEXT_COL_TO_ADD_UNIQUE_MAX]!=NEXT_COL_TO_ADD[i]){
            NEXT_COL_TO_ADD_UNIQUE_MAX++;
            NEXT_COL_TO_ADD_UNIQUE[NEXT_COL_TO_ADD_UNIQUE_MAX]=NEXT_COL_TO_ADD[i];
            NEXT_COL_TO_ADD_UNIQUE_MULT[NEXT_COL_TO_ADD_UNIQUE_MAX]++;
        }
        else{
            NEXT_COL_TO_ADD_UNIQUE_MULT[NEXT_COL_TO_ADD_UNIQUE_MAX]++;
        }
    }
    
    //we sort next_col_to_add
    
    //we then form the permutation.
    int MAX_PERMU_ID=NEXT_COL_TO_ADD_MAX+1+OVERALL_ALG_1_MAX+1;
    if(MAX_PERMU_ID>MAXIRREP){cout<<"Error in max_permu_id: "<<MAX_PERMU_ID<<endl;exit(-1);}
    //we save these here so we are not initiating them every time.
   // short OVERALL_ALGEBRA_2_TEMP[36][LEV];
    //short SORTED_ALGEBRA_2_TEMP[36][LEV];
  //  fill(OVERALL_ALGEBRA_2_TEMP[0],OVERALL_ALGEBRA_2_TEMP[0]+36*LEV,9999);
    //fill(SORTED_ALGEBRA_2_TEMP[0],SORTED_ALGEBRA_2_TEMP[0]+36*LEV,9999);
    //we want to count the values left and those which will occur.
    short VALUES_LEFT_OVERALL[MAXIRREP];
    short VALUES_LEFT_COL[MAXIRREP];
    
    do{
        //The way next_permutation works is that it goes through the entries in
        //lexographic order. This means we can test the first element
        //and if it fails, we swap the lexographic order after that to it's max
        //thereby skipping lots of things.
        int DIM=0;
        bool TO_CONTINUE_PERM=false;
       
        //we make a perminant algebra for later
        short OVERALL_ALG_2[MAXIRREP][LEV];
        fill(OVERALL_ALG_2[0],OVERALL_ALG_2[0]+MAXIRREP*LEV,9999);
        int OVERALL_ALG_2_MAX=-1;
        
        for(int a=0; a<=NEXT_COL_TO_ADD_UNIQUE_MAX; a++){VALUES_LEFT_COL[a]=NEXT_COL_TO_ADD_UNIQUE_MULT[a];}
        for(int a=0; a<=OVERALL_ALG_1_UNIQUE_MAX; a++){VALUES_LEFT_OVERALL[a]=OVERALL_ALG_1_UNIQUE_MULT[a];}
                //we create a to-skip thing.
        short TO_SKIP_OVERALL[MAXIRREP]={0};
        short TO_SKIP_COL[MAXIRREP]={0};
        //if(LEV==3)cout<<"New"<<endl;
        for(int a=0; a<MAX_PERMU_ID; a++){
         
          //   if(LEV==3) cout<< OVERALL_ALG_1[a][0]<<" "<< OVERALL_ALG_1[a][1]<<" "<<NEXT_COL_TO_ADD[a]<<" "<<OVERALL_ALG_1_UNIQUE_ID[a]<<" DIM: "<< OVERALL_ALG_1_UNIQUE_DIM[OVERALL_ALG_1_UNIQUE_ID[a]]<<endl;
            //we now check the ordering.
            bool lex_ordered=false;
            if(a>0){
                // if the below is not true then OVERALL_ALG_1[a]= OVERALL_ALG_1[a-1]
                for(int p=0; p<LEV-1; p++){
                    if(OVERALL_ALG_1[a-1][p]<OVERALL_ALG_1[a][p]) lex_ordered=true;
                }
                if(!lex_ordered){
                    if(NEXT_COL_TO_ADD[a]>=NEXT_COL_TO_ADD[a-1])lex_ordered=true;
                }
            }
            else{lex_ordered=true;}
            
            //SORTED_ALGEBRA_2_TEMP[a][LEV-1]=NEXT_COL_TO_ADD[a];
            
            //we sort the sorted one lexographically.
            //qsort(SORTED_ALGEBRA_2_TEMP,a+1,sizeof(short[LEV]),lexsortshort);
            //we then test if they are the same or not
            if(!lex_ordered){
               // if(LEV==3) cout<<"lex_ordered wrong"<<endl;
                //sort(NEXT_COL_TO_ADD+a+1,NEXT_COL_TO_ADD+MAX_PERMU_ID);
                reverse(NEXT_COL_TO_ADD+a+1,NEXT_COL_TO_ADD+MAX_PERMU_ID);
                TO_CONTINUE_PERM=true;
                break;
            };
            //we want to check multiplicitels.
            //we find the ids in unique.
            int id_overall=OVERALL_ALG_1_UNIQUE_ID[a];
            int id_col=-1;
            /*for(int u=0; u<=OVERALL_ALG_1_UNIQUE_MAX;u++){
                if(OVERALL_ALG_1_UNIQUE[u][0]==overall_algebra[a][0]){id_overall=u;break;}
            }*/
            for(int u=0; u<=NEXT_COL_TO_ADD_UNIQUE_MAX;u++){
                if(NEXT_COL_TO_ADD_UNIQUE[u]==NEXT_COL_TO_ADD[a]){id_col=u;break;}
            }
            if(id_overall!=-1&&id_col!=-1){
                VALUES_LEFT_OVERALL[id_overall]-=list_of_dim[NEXT_COL_TO_ADD[a]];
                TO_SKIP_OVERALL[id_overall]+=list_of_dim[NEXT_COL_TO_ADD[a]]-1;

                VALUES_LEFT_COL[id_col]-=OVERALL_ALG_1_UNIQUE_DIM[id_overall];
                TO_SKIP_COL[id_col]+=OVERALL_ALG_1_UNIQUE_DIM[id_overall]-1;// we have the -1 since we already have done one here.
                DIM+=OVERALL_ALG_1_UNIQUE_DIM[id_overall]*list_of_dim[NEXT_COL_TO_ADD[a]];
            }
            else if(id_overall==-1&&id_col!=-1){
                if(TO_SKIP_COL[id_col]>0){TO_SKIP_COL[id_col]--; continue;}
                VALUES_LEFT_COL[id_col]--;
                DIM+=list_of_dim[NEXT_COL_TO_ADD[a]];
            }
            else if(id_overall!=-1&&id_col==-1){
                if(TO_SKIP_OVERALL[id_overall]>0){TO_SKIP_OVERALL[id_overall]--; continue;}
                VALUES_LEFT_OVERALL[id_overall]--;
                DIM+=OVERALL_ALG_1_UNIQUE_DIM[id_overall];
            }
            if(DIM>48||(id_overall!=-1&&VALUES_LEFT_OVERALL[id_overall]<0)||(id_col!=-1&&VALUES_LEFT_COL[id_col]<0)){
                //if(LEV==3) cout<<"Dim etc wrong: "<<DIM<<" "<<VALUES_LEFT_OVERALL[id_overall]<<" "<<VALUES_LEFT_COL[id_col]<<endl;
                //sort(NEXT_COL_TO_ADD+a+1,NEXT_COL_TO_ADD+MAX_PERMU_ID);
                reverse(NEXT_COL_TO_ADD+a+1,NEXT_COL_TO_ADD+MAX_PERMU_ID);
                TO_CONTINUE_PERM=true;
                break;
            }
            //if we get to here then we want to add this to our new algebra.
            if(id_overall!=-1||id_col!=-1){
                OVERALL_ALG_2_MAX++;
                for(int p=0; p<LEV-1; p++){
                    OVERALL_ALG_2[OVERALL_ALG_2_MAX][p]=OVERALL_ALG_1[a][p];
                }
                OVERALL_ALG_2[OVERALL_ALG_2_MAX][LEV-1]=NEXT_COL_TO_ADD[a];
            }
            
           
        }
        //we want to sort everything after overall_max+1 in reverse lexographic order, since we don't care if its order is different.
        sort(NEXT_COL_TO_ADD+OVERALL_ALG_1_MAX+1 ,NEXT_COL_TO_ADD+MAX_PERMU_ID);
        reverse(NEXT_COL_TO_ADD+OVERALL_ALG_1_MAX+1 ,NEXT_COL_TO_ADD+MAX_PERMU_ID);
        if(TO_CONTINUE_PERM) continue;
        //we want to form the new overall algebra
        //missing 1087?
        level_max[LEV-1]++;
        //if(LEV==3) cout<<level_max[LEV-1]<<endl;
        
        
        short OVERALL_ALG_2_UNIQUE[MAXIRREP][LEV];
        short OVERALL_ALG_2_UNIQUE_MULT[MAXIRREP]={0};
        short OVERALL_ALG_2_UNIQUE_ID[MAXIRREP];
        short OVERALL_ALG_2_UNIQUE_DIM[MAXIRREP]={0};
        int OVERALL_ALG_2_UNIQUE_MAX=-1;
        //fill(OVERALL_ALG_1_UNIQUE[0],OVERALL_ALG_1_UNIQUE[0]+36*(LEV-1),9999);
        fill(OVERALL_ALG_2_UNIQUE_ID,OVERALL_ALG_2_UNIQUE_ID+MAXIRREP,-1);
        //we cycle through and find the unique entries
        for(int i=0; i<=OVERALL_ALG_2_MAX; i++){
            if(i==0||memcmp(OVERALL_ALG_2_UNIQUE[OVERALL_ALG_2_UNIQUE_MAX], OVERALL_ALG_2[i], sizeof(short) * (LEV) )!=0){
                OVERALL_ALG_2_UNIQUE_MAX++;
                OVERALL_ALG_2_UNIQUE_DIM[OVERALL_ALG_2_UNIQUE_MAX]=1;
                for(int a=0; a<(LEV); a++){
                    OVERALL_ALG_2_UNIQUE[OVERALL_ALG_2_UNIQUE_MAX][a]=OVERALL_ALG_2[i][a];
                    if(OVERALL_ALG_2[i][a]!=9999) OVERALL_ALG_2_UNIQUE_DIM[OVERALL_ALG_2_UNIQUE_MAX]*=list_of_dim[OVERALL_ALG_2[i][a]];
                }
                OVERALL_ALG_2_UNIQUE_MULT[OVERALL_ALG_2_UNIQUE_MAX]++;
                OVERALL_ALG_2_UNIQUE_ID[i]=OVERALL_ALG_2_UNIQUE_MAX;
            }
            else{
                OVERALL_ALG_2_UNIQUE_MULT[OVERALL_ALG_2_UNIQUE_MAX]++;
                OVERALL_ALG_2_UNIQUE_ID[i]=OVERALL_ALG_2_UNIQUE_MAX;
            }
        }
        
        
        //}while(next_permutation(NEXT_COL_TO_ADD,NEXT_COL_TO_ADD+MAX_PERMU_ID));
    
    //}

==> anc/Main_file.cpp <==
//Run this program with
// G++ -O3 -std=c++11 Main_file.cpp  -o ./x_files/Script1V2.x; time ./x_files/Script1V2.x 

#include <iostream>
#include <sstream>
#include <string>
#include <cstring>
#include <algorithm>
#include <fstream>
#include <sstream>
using namespace std;


//#define CHECKS
//#define SKIP
#define PMMAX  2000
#ifndef SKIP
#include "projection_matrices_from_mathematica.h"
#endif
//compiling the above takes a while, so for the checks,
//where it is not needed, we just create dummy functions.

#ifdef SKIP
void regular_projection_matrices(short & max_projection_ind,  string sup_alg_p[2000], string sub_algs_p[2000][20],short projection_matrices[2000][48][48], short pm_rows[2000], short pm_cols[2000]){}
void semi_simple_singular_projection_matrices(short & max_projection_ind,  string sup_alg_p[2000], string sub_algs_p[2000][20],short projection_matrices[2000][48][48], short pm_rows[2000], short pm_cols[2000]){}
void  singular_projection_matrices(short & max_projection_ind,  string sup_alg_p[2000], string sub_algs_p[2000][20],short projection_matrices[2000][48][48], short pm_rows[2000], short pm_cols[2000]){}
#endif

    
#define NuLEV 15
#define MAXIRREP 36 // this needs to be large enough so that we can do the relevent tensor products.
#define MAXA1 30 //was 13
#define MAXA1sTOADD 100000
#define NUMSMUNI 100
//#define GLOBALANOMALYCHECK //Uncomment if don't want to do a check of anomalies.
//Things I need to do:
//For part E i've set n=11, it should be 24, but this is just to speed things up when testing.
#define UpToLevel2

//Below will write out irreps of simple algebras, for use with projection matrices.
//#define WriteReps
int ind=0; 

string label(const string & r){
	return r.substr(0,1);
}
short myrank(const string & r){
	return stoi(r.substr(1,r.size()-1));
}
//////////////////
//////////////////
//Lie algebra functions 
/////////////////
//////////////////

///The  labeling of indices is done as follows for dynkin diagrams:
/// An: (1)-(2)-...-(n)
/// Bn: (1)-(2)-...-(n-1)=>(n)
/// Cn: (1)-(2)-...-(n-1)<=(n)
/// Dn: (1)-(2)-...-(n-2)(-(n-1))-(n)
/// E6: (1)-(2)-(3)(-(5))-(4)-(6)
/// E7: (1)-(2)-(3)-(4)(-(6))-(5)-(7)
/// E8: (1)-(2)-(3)-(4)-(5)(-(7))-(6)-(8)
/// F4: (1)-(2)=>(3)-(4)
/// G2: (1)<=-(2).

//Dependencies: none
void dynkin_to_dual_basis(const string & alg_type, const short & rank,const short dynkin_indices[48], short l_vector[48]){
    //If (a1,...,an) are the dynkin indices of a weight,
    //Let  (s1,...,sn) where w=s1 e1+s2 e2+...+sn en (where for An we embed into a space 1 dim higher)
    // We will often scale the s's by an appropaite amount, however, to give integer values. This gives us the l's
    
    //1. We create an empty l-vector containg our waits. We set the defult entry to -1234.
    for(int p=0; p<48; p++) l_vector[p]=-1234;
    //2. "A" type algebras
    //for these (s1,s2,...,sn,s_{n+1})=(a1+a2+..+an,a2+...+an, ...,an,0)-(a1+2a2+3a3+..+nan)/(n+1)
    //To make it an integer, we will multiply it by n+1. so li=(n+1)si
    if(alg_type=="A"){
        int max_l=-1;
		for(int i=0; i<rank; i++){
			int sum=0; 
			for(int k=i;k<rank;k++) sum+=dynkin_indices[k];
            max_l++;
			l_vector[max_l]=sum;
		}
        max_l++;
		l_vector[max_l]=0;
        int total=0;
        for(int i=0; i<=max_l; i++) total+=l_vector[i];
        for(int i=0; i<=max_l; i++) l_vector[i]=(max_l+1)*l_vector[i]-total;
    }
    //3. "B" type algebras
    //for these (s1,s2,...,sn)=(a1+...+a_{n-1}+an/2, a2+...+a_{n-1}+an/2,...,an/2)
    //To make it integer, we will multiply it by 2. So li=2si
    if(alg_type=="B"){
        int max_l=-1;
		for(int i=0; i<rank; i++){
			int sum=0;
			for(int k=i;k<rank-1;k++){
				sum+=2*dynkin_indices[k];
			}
			if(i<rank-1){sum+=dynkin_indices[rank-1];}
			else if(i==rank-1){sum=dynkin_indices[rank-1];}
            max_l++;
			l_vector[max_l]=sum;
				}
    }
    //4. "C" type algebras
    //for these (s1,s2,...,sn)=(a1+...+an, a2+...+an,...,an)
    //Here li=si
	if(alg_type=="C"){
        int max_l=-1;
		for(int i=0; i<rank; i++){
			int sum=0; 
			for(int k=i;k<rank;k++) sum+=dynkin_indices[k];
            max_l++;
			l_vector[max_l]=sum;
		}
	}
    //5. "D" type algebras
    //for these (s1,s2,...,sn)=(a1+..+a_{n-2}+a_{n-1}/2+a_{n}/2, a_{n-2}+a_{n-1}/2+a_{n}/2,...,+a_{n-2}+a_{n-1}/2+a_{n}/2,a_{n-1}/2+a_{n}/2,-a_{n-1}/2+a_{n}/2)
    //To make it integer, we will multiply it by 2. So li=2si
	if(alg_type=="D"){
        int max_l=-1;
		for(int i=0; i<rank; i++){
			int sum=0;
			for(int k=i;k<rank-2;k++){
				sum+=2*dynkin_indices[k];
			}
			if(i<rank-2){sum+=dynkin_indices[rank-2]+dynkin_indices[rank-1];}
			else if(i==rank-2){sum=dynkin_indices[rank-2]+dynkin_indices[rank-1];}
			else if(i==rank-1){sum=-dynkin_indices[rank-2]+dynkin_indices[rank-1];}
            max_l++;
			l_vector[max_l]=sum;
				}		
	}
    //6. E6 type algebras
    //for these
    //s1=1/2(2a1+2a2+...+2a5-a4-a5)
    //s2=1/2(2a2+...+2a5-a4-a5)
    //s3=1/2(2a3+...+2a5-a4-a5)
    //s4=1/2(2a4+2a5-a4-a5)
    //s5=1/2(a5-a4)
    //s6=1/(2\sqrt{3})(2a1+4a2+6a3+5a4+3a5+4a6)
    //We will times s1...s5 by 2, and s6 by 2\sqrt{3}.
    // So l1=2s2, l2=2s2, l3=2s3, l4=2s4, l5=2s5, l6=2\sqrt{3}s6
    if(alg_type=="E"&& rank==6){
        l_vector[0]=2*dynkin_indices[0]+2*dynkin_indices[1]+2*dynkin_indices[2]+2*dynkin_indices[3]+2*dynkin_indices[4]-dynkin_indices[3]-dynkin_indices[4];
        l_vector[1]=2*dynkin_indices[1]+2*dynkin_indices[2]+2*dynkin_indices[3]+2*dynkin_indices[4]-dynkin_indices[3]-dynkin_indices[4];
        l_vector[2]=2*dynkin_indices[2]+2*dynkin_indices[3]+2*dynkin_indices[4]-dynkin_indices[3]-dynkin_indices[4];
        l_vector[3]=2*dynkin_indices[3]+2*dynkin_indices[4]-dynkin_indices[3]-dynkin_indices[4];
        l_vector[4]=2*dynkin_indices[4]-dynkin_indices[3]-dynkin_indices[4];
        l_vector[5]=2*dynkin_indices[0]+4*dynkin_indices[1]+6*dynkin_indices[2]+5*dynkin_indices[3]+3*dynkin_indices[4]+4*dynkin_indices[5];
    }
    
    //7. E7 type algebras
    //for these
    //s1=1/2(2a1+2a2+...+2a6-a5-a6)
    //s2=1/2(2a2+...+2a6-a5-a6)
    //s3=1/2(2a3+...+2a6-a5-a6)
    //s4=1/2(2a4+2a5+2a6-a5-a6)
    //s5=1/2(2a5+2a6-a5-a6)
    //s6=1/2(a6-a5)
    //s7=1/(\sqrt{2})(a1+2a2+3a3+4a4+3a5+2a6+2a7) 
    //We will times s1...s6 by 2, and s7 by 2\sqrt{2}.
    // So l1=2s2, l2=2s2, l3=2s3, l4=2s4, l5=2s5, l6=2s6, l7=2\sqrt{2}s7.
    if(alg_type=="E"&& rank==7){
		l_vector[0]=(2*dynkin_indices[0]+2*dynkin_indices[1]+2*dynkin_indices[2]+2*dynkin_indices[3]+dynkin_indices[4]+dynkin_indices[5]);
		l_vector[1]=(2*dynkin_indices[1]+2*dynkin_indices[2]+2*dynkin_indices[3]+dynkin_indices[4]+dynkin_indices[5]);
		l_vector[2]=(2*dynkin_indices[2]+2*dynkin_indices[3]+dynkin_indices[4]+dynkin_indices[5]);
		l_vector[3]=(2*dynkin_indices[3]+dynkin_indices[4]+dynkin_indices[5]);
		l_vector[4]=(dynkin_indices[4]+dynkin_indices[5]);
		l_vector[5]=(dynkin_indices[5]-dynkin_indices[4]);
		l_vector[6]=(2*dynkin_indices[0]+4*dynkin_indices[1]+6*dynkin_indices[2]+8*dynkin_indices[3]+6*dynkin_indices[4]+4*dynkin_indices[5]+4*dynkin_indices[6]);
    }
    
    //8. E8 type algebras
    //for these
    //s1=1/2(2a1+2a2+...+2a7-a6-a7)
    //s2=1/2(2a2+...+2a7-a6-a7)
    //s3=1/2(2a3+...+2a7-a6-a7)
    //s4=1/2(2a4+...+2a7-a6-a7)
    //s5=1/2(2a5+...+2a7-a6-a7)
    //s6=1/2(2a6+2a7-a6-a7) 
    //s7=1/2(a7-a6)
    //s8=1/(2)(2a+4a2+6a3+7a4+10a5+7a6+5a7+4a8)
    //We will times s1...s6,s7 and s8 by 2, li=2si.
    if(alg_type=="E"&& rank==8){
		l_vector[0]=(2*dynkin_indices[0]+2*dynkin_indices[1]+2*dynkin_indices[2]+2*dynkin_indices[3]+2*dynkin_indices[4]+dynkin_indices[5]+dynkin_indices[6]);
		l_vector[1]=(2*dynkin_indices[1]+2*dynkin_indices[2]+2*dynkin_indices[3]+2*dynkin_indices[4]+dynkin_indices[5]+dynkin_indices[6]);
		l_vector[2]=(2*dynkin_indices[2]+2*dynkin_indices[3]+2*dynkin_indices[4]+dynkin_indices[5]+dynkin_indices[6]);
		l_vector[3]=(2*dynkin_indices[3]+2*dynkin_indices[4]+dynkin_indices[5]+dynkin_indices[6]);
		l_vector[4]=(2*dynkin_indices[4]+dynkin_indices[5]+dynkin_indices[6]);
		l_vector[5]=(dynkin_indices[5]+dynkin_indices[6]);
		l_vector[6]=(dynkin_indices[6]-dynkin_indices[5]);
		l_vector[7]=(2*dynkin_indices[0]+4*dynkin_indices[1]+6*dynkin_indices[2]+8*dynkin_indices[3]+10*dynkin_indices[4]+7*dynkin_indices[5]+5*dynkin_indices[6]+4*dynkin_indices[7]);
    }
    
    //9. F4 type algebras
    //for these 
    //s1=a1+2a2+3 a3/2+a4
    //s2=a1+a2+a3/2
    //s3=a2+a3/2
    //s4=a3/2
    //we will mutiply by 2 to ensure integers. So li=2si
    if(alg_type=="F"){
        l_vector[0]=2*dynkin_indices[0]+4*dynkin_indices[1]+3*dynkin_indices[2]+2*dynkin_indices[3];
        l_vector[1]=2*dynkin_indices[0]+2*dynkin_indices[1]+dynkin_indices[2];
        l_vector[2]=2*dynkin_indices[1]+dynkin_indices[2];
        l_vector[3]=dynkin_indices[2];
    }
    //10. G2 type algebras
    //for these 
    //s1=-a2
    //s2=-(a1+a2)
    //s3=(a1+2a2)
    //no scaling so li=si.
    if(alg_type=="G"){
        l_vector[0]=-dynkin_indices[1];
        l_vector[1]=-dynkin_indices[0]-dynkin_indices[1];
        l_vector[2]=dynkin_indices[0]+2*dynkin_indices[1];
    }

}
void dual_to_dynkin_basis(const string & alg_type, const short & n, short dynkin_indices[48], short ml_vector[48], const int & m ){
    //n above is for rank.
    //The input of this function is m l_i as given in the above, where m is some constant,
    //which results from our defining matrices, and the fact we have kept things as integers.
    //we set every 
    if(alg_type=="A"){
        // we have ml1=(n+1)m(a1+a2+...+an)-c, ml2=(n+1)m(a2+a3+...+an)-c
        // a1=(ml1-ml2)/(m(n+1)), 
        for(int i=0; i<n; i++){
            if((ml_vector[i]-ml_vector[i+1])%(m*(n+1))!=0){cout<<"Error in dynkin: "; for(int i=0; i<n+1;i++){cout<<ml_vector[i]<<", ";} cout<<endl; exit(-1);}
            dynkin_indices[i]=(ml_vector[i]-ml_vector[i+1])/(m*(n+1));
        }
    }
    //B algebras
    else if(alg_type=="B"){
        // we have a_i=(ml_i-ml_{i+1})/2 for i=1,...,n-1
        // and a_n=ml_n
        for(int i=0; i<n-1; i++){
            if((ml_vector[i]-ml_vector[i+1])%(m*2)!=0){cout<<"Error in dynkin"<<endl; exit(-1);}
            dynkin_indices[i]=(ml_vector[i]-ml_vector[i+1])/(m*2);
        }
        if(ml_vector[n-1]%(m)!=0){cout<<"Error in dynkin"<<endl; exit(-1);}
        dynkin_indices[n-1]=ml_vector[n-1]/(m);
    }
    //C algebras
    else if(alg_type=="C"){
        // we have a_i=(ml_i-ml_{i+1})/m for i=1,...,n-1
        // and a_n=ml_n/m
        for(int i=0; i<n-1; i++){
            if((ml_vector[i]-ml_vector[i+1])%(m)!=0){cout<<"Error in dynkin"<<endl; exit(-1);}
            dynkin_indices[i]=(ml_vector[i]-ml_vector[i+1])/(m);
        }
        if(ml_vector[n-1]%(m)!=0){cout<<"Error in dynkin"<<endl; exit(-1);}
        dynkin_indices[n-1]=ml_vector[n-1]/(m);
    }
    //D algebras
    else if(alg_type=="D"){
        // we have a_i=(ml_i-ml_{i+1})/(2*m) for i=1,...,n-1
        // and a_n=(ml_{n-1}+ml_n)/(2*m)
        for(int i=0; i<n-1; i++){
            if((ml_vector[i]-ml_vector[i+1])%(2*m)!=0){cout<<"Error in dynkin"<<endl; exit(-1);}
            dynkin_indices[i]=(ml_vector[i]-ml_vector[i+1])/(2*m);
        }
        if((ml_vector[n-1]+ml_vector[n-2])%(2*m)!=0){cout<<"Error in dynkin"<<endl; exit(-1);}
        dynkin_indices[n-1]=(ml_vector[n-1]+ml_vector[n-2])/(2*m);
    }
    //6. E6 type algebras
    //for these
    //l1=(2a1+2a2+...+2a5-a4-a5)
    //l2=(2a2+...+2a5-a4-a5)
    //l3=(2a3+...+2a5-a4-a5)
    //l4=(2a4+2a5-a4-a5)
    //l5=(a5-a4)
    //l6=(2a1+4a2+6a3+5a4+3a5+4a6)
    // so a1=(l1-l2)/2, a2=(l2-l3)/2, a3=(l3-l4)/2, a4=(l4-l5)/2,
    // a5=(l4+l5)/2, a6=(l6+l5-l1-l2-l3-l4)/4;
    else if(alg_type=="E"&&n==6){
        for(int i=0;i<4; i++){
            if((ml_vector[i]-ml_vector[i+1])%(2*m)!=0){cout<<"Error in dynkin"<<endl; exit(-1);}
            dynkin_indices[i]=(ml_vector[i]-ml_vector[i+1])/(2*m);
        }
        if((ml_vector[3]+ml_vector[4])%(2*m)!=0){cout<<"Error in dynkin"<<endl; exit(-1);}
        dynkin_indices[4]=(ml_vector[3]+ml_vector[4])/(2*m);
        if((ml_vector[5]+ml_vector[4]-ml_vector[0]-ml_vector[1]-ml_vector[2]-ml_vector[3])%(4*m)!=0){cout<<"Error in dynkin"<<endl; exit(-1);}
        dynkin_indices[5]=(ml_vector[5]+ml_vector[4]-ml_vector[0]-ml_vector[1]-ml_vector[2]-ml_vector[3])/(4*m);
    }
    //7. E7 type algebras
    //for these
    //l1=(2a1+2a2+...+2a6-a5-a6)
    //l2=(2a2+...+2a6-a5-a6)
    //l3=(2a3+...+2a6-a5-a6)
    //l4=(2a4+2a5+2a6-a5-a6)
    //l5=(2a5+2a6-a5-a6)
    //l6=(a6-a5)
    //l7=2(a1+2a2+3a3+4a4+3a5+2a6+2a7)
    //so ai=(li-l_{i+1})/2 for i=1,..,,5, a6=(l5+l6)/2, a7=(l6+l7-l1-l2-l3-l4-l5)/4
    else if(alg_type=="E"&&n==7){
        for(int i=0;i<5; i++){
            if((ml_vector[i]-ml_vector[i+1])%(2*m)!=0){cout<<"Error in dynkin"<<endl; exit(-1);}
            dynkin_indices[i]=(ml_vector[i]-ml_vector[i+1])/(2*m);
        }
        if((ml_vector[4]+ml_vector[5])%(2*m)!=0){cout<<"Error in dynkin"<<endl; exit(-1);}
        dynkin_indices[5]=(ml_vector[4]+ml_vector[5])/(2*m);
        if((ml_vector[6]+ml_vector[5]-ml_vector[0]-ml_vector[1]-ml_vector[2]-ml_vector[3]-ml_vector[4])%(4*m)!=0){cout<<"Error in dynkin"<<endl; exit(-1);}
        dynkin_indices[6]=(ml_vector[6]+ml_vector[5]-ml_vector[0]-ml_vector[1]-ml_vector[2]-ml_vector[3]-ml_vector[4])/(4*m);
    }
    //analgous for e8 ai=(li-li+1)/2, a7=(l6+l7)/2, a8=(l7+l8-l1-l2-l3-l4-l5-l6)/2
    else if(alg_type=="E"&&n==8){
        for(int i=0;i<6; i++){
            if((ml_vector[i]-ml_vector[i+1])%(2*m)!=0){cout<<"Error in dynkin"<<endl; exit(-1);}
            dynkin_indices[i]=(ml_vector[i]-ml_vector[i+1])/(2*m);
        }
        if((ml_vector[5]+ml_vector[6])%(2*m)!=0){cout<<"Error in dynkin"<<endl; exit(-1);}
        dynkin_indices[6]=(ml_vector[5]+ml_vector[6])/(2*m);
        if((ml_vector[7]+ml_vector[6]-ml_vector[0]-ml_vector[1]-ml_vector[2]-ml_vector[3]-ml_vector[4]-ml_vector[5])%(4*m)!=0){cout<<"Error in dynkin"<<endl; exit(-1);}
        dynkin_indices[7]=(ml_vector[7]+ml_vector[6]-ml_vector[0]-ml_vector[1]-ml_vector[2]-ml_vector[3]-ml_vector[4]-ml_vector[5])/(4*m);
    }
    //9. F4 type algebras
    //for these 
    //l1=2a1+4a2+3 a3+2a4
    //l2=2a1+2a2+a3
    //l3=2a2+a3
    //l4=a3
    //a1=(l2-l3)/2 a2=(l3-l4)/2, a3=l4, a4=(l1-l2-l3-l4)/2
    else if(alg_type=="F"){
        if((ml_vector[1]-ml_vector[2])%(2*m)!=0){cout<<"Error in dynkin"<<endl; exit(-1);}
        dynkin_indices[0]=(ml_vector[1]-ml_vector[2])/(2*m);
        if((ml_vector[2]-ml_vector[3])%(2*m)!=0){cout<<"Error in dynkin"<<endl; exit(-1);}
        dynkin_indices[1]=(ml_vector[2]-ml_vector[3])/(2*m);
        if(ml_vector[3]%(m)!=0){cout<<"Error in dynkin"<<endl; exit(-1);}
        dynkin_indices[2]=ml_vector[3]/m;
        if((ml_vector[0]-ml_vector[1]-ml_vector[2]-ml_vector[3])%(2*m)!=0){cout<<"Error in dynkin"<<endl; exit(-1);}
        dynkin_indices[3]=(ml_vector[0]-ml_vector[1]-ml_vector[2]-ml_vector[3])/(2*m);
    }
    //10. G2 type algebras
    //for these 
    //l1=-a2
    //l2=-(a1+a2)
    //l3=(a1+2a2)
    //a1=l1-l2, a2=-l1
    else if(alg_type=="G"){
        if((ml_vector[0]-ml_vector[1])%(m)!=0){cout<<"Error in dynkin"<<endl; exit(-1);}
        dynkin_indices[0]=(ml_vector[0]-ml_vector[1])/(m);
        if((-ml_vector[0])%(m)!=0){cout<<"Error in dynkin"<<endl; exit(-1);}
        dynkin_indices[1]=(-ml_vector[0])/(m);
    }
}
//Dependencies: dynkin_to_dual_basis
int scalar_product(const string & alg_type,const short & n,short dynkin_indices_1[48],short dynkin_indices_2[48]){

    //We first convert the dynkin indices into the dual basis
    short lup[48];
    dynkin_to_dual_basis(alg_type,n,dynkin_indices_1,lup);
    short lp[48];
    dynkin_to_dual_basis(alg_type,n,dynkin_indices_2,lp);
    
    //1. "A" type
    // (s,s')\propto (n+1)(s1 s1'+s2 s2'+...+s_{n+1}s_{n+1}')-(s1+...+s_{n+1})(s1'+...+s_{n+1}')
    // Same holds for scaled, which we will labled l1,...,ln.
    if(alg_type=="A"){
        int sum_up=0;
        int sum_p=0;
        int sum_both=0;
        for(int i=0; i<=n; i++){
            sum_up+=lup[i];
            sum_p+=lp[i];
            sum_both+=lup[i]*lp[i];
        }
        return (n+1)*sum_both-sum_p*sum_up;
    }
    
    //2. "B" type
    // (s,s')\propto si si'
    // Same holds for scaled, which we will labled l1,...,ln.
    if(alg_type=="B"){
        int sum_both=0;
        for(int i=0; i<n; i++){
            sum_both+=lup[i]*lp[i];
        }
        return sum_both;
    }
    //3. "C" type
    // (s,s')\propto si si'
    // Same holds for scaled, which we will labled l1,...,ln.
    if(alg_type=="C"){
        int sum_both=0;
        for(int i=0; i<n; i++){
            sum_both+=lup[i]*lp[i];
        }
        return sum_both;
    }
    //4. "D" type
    // (s,s')\propto si si'
    // Same holds for scaled, which we will labled l1,...,ln.
    if(alg_type=="D"){
        int sum_both=0;
        for(int i=0; i<n; i++){
            sum_both+=lup[i]*lp[i];
        }
        return sum_both;
    }
    //5. "E6" type
    // (s,s')\propto si si'
    // \propto 3(l1 l1'+l2 l2'+l3 l3'+l4 l4' + l5 l5')+l6 l6'
    if(alg_type=="E"&& n==6){
        int sum_both=0;
        for(int i=0; i<n-1; i++){
            sum_both+=3*lup[i]*lp[i];
        }
        sum_both+=lup[5]*lp[5];
        return sum_both;
    }
    //6. "E7" type
    // (s,s')\propto si si'
    // \propto 2(l1 l1'+l2 l2'+l3 l3'+l4 l4' + l5 l5')+l6 l6'
    if(alg_type=="E"&& n==6){
        int sum_both=0;
        for(int i=0; i<n-1; i++){
            sum_both+=2*lup[i]*lp[i];
        }
        sum_both+=lup[6]*lp[6];
        return sum_both;
    }
    //7. "E8" type
    // (s,s')\propto si si'
    // same for li.
    if(alg_type=="E"&& n==6){
        int sum_both=0;
        for(int i=0; i<n; i++){
            sum_both+=lup[i]*lp[i];
        }
        return sum_both;
    }
    //7. "F4" type
    // (s,s')\propto si si'
    // same for li.
    if(alg_type=="F"&& n==4){
        int sum_both=0;
        for(int i=0; i<n; i++){
            sum_both+=lup[i]*lp[i];
        }
        return sum_both;
    }
    //8. "G2" type
    // (s,s')\propto 3 si si'- \sum_i si\sum_j sj'
    // same for li.
    if(alg_type=="G"&& n==2){
        int sum_up=0;
        int sum_p=0;
        int sum_both=0;
        for(int i=0; i<=n; i++){
            sum_up+=lup[i];
            sum_p+=lp[i];
            sum_both+=lup[i]*lp[i];
        }
        return (n+1)*sum_both-sum_p*sum_up;
    }
    return 0;
}

//Dependenices: none
void simple_roots(const string & alg_type,const short & n,short simple_roots[48][48]){
    //1. We encode the dynkin diagram of each algebra in a vector
    //The first entry is the shortest root, the second the long root, and the thrid the number of lines between them.
    //We specify all lines.
    //the nth rooth is specified by the number n-1 so the 1st by 0.
	short dynkin_diagram[48][3]={{0,0,0}};// (shortroot, longroot, nolines)
	if(alg_type=="A"){
        for(int i=0; i<=n-2;i++){
            dynkin_diagram[i][0]=i;
            dynkin_diagram[i][1]=i+1;
            dynkin_diagram[i][2]=1; 
        }
    } 
	if(alg_type=="B"){
        for(int i=0; i<=n-3;i++){
            dynkin_diagram[i][0]=i;
            dynkin_diagram[i][1]=i+1;
            dynkin_diagram[i][2]=1; 
        }
        dynkin_diagram[n-2][0]=n-1;
        dynkin_diagram[n-2][1]=n-2;
        dynkin_diagram[n-2][2]=2;
        
    } 
	if(alg_type=="C"){
        for(int i=0; i<=n-3;i++){
            dynkin_diagram[i][0]=i;
            dynkin_diagram[i][1]=i+1;
            dynkin_diagram[i][2]=1; 
        } 
        dynkin_diagram[n-2][0]=n-2;
        dynkin_diagram[n-2][1]=n-1;
        dynkin_diagram[n-2][2]=2;
    }
	if(alg_type=="D"){
        for(int i=0; i<=n-4;i++){
            dynkin_diagram[i][0]=i;
            dynkin_diagram[i][1]=i+1;
            dynkin_diagram[i][2]=1; 
        } 
        dynkin_diagram[n-3][0]=n-3;
        dynkin_diagram[n-3][1]=n-2;
        dynkin_diagram[n-3][2]=1; 
        dynkin_diagram[n-2][0]=n-3;
        dynkin_diagram[n-2][1]=n-1;
        dynkin_diagram[n-2][2]=1; 

    }
	if(alg_type=="E"){
        for(int i=0; i<=n-4;i++){
            dynkin_diagram[i][0]=i;
            dynkin_diagram[i][1]=i+1;
            dynkin_diagram[i][2]=1; 
        } 
        dynkin_diagram[n-3][0]=n-3;
        dynkin_diagram[n-3][1]=n-1;
        dynkin_diagram[n-3][2]=1; 
        dynkin_diagram[n-2][0]=n-4;
        dynkin_diagram[n-2][1]=n-2;
        dynkin_diagram[n-2][2]=1; 
    }
	if(alg_type=="F"){
        dynkin_diagram[0][0]=1;
        dynkin_diagram[0][1]=0;
        dynkin_diagram[0][2]=1; 
        dynkin_diagram[1][0]=2;
        dynkin_diagram[1][1]=1;
        dynkin_diagram[1][2]=2;
        dynkin_diagram[2][0]=3;
        dynkin_diagram[2][1]=2;
        dynkin_diagram[2][2]=1;
      }
	if(alg_type=="G"){
        dynkin_diagram[0][0]=0;
        dynkin_diagram[0][1]=1;
        dynkin_diagram[0][2]=3; 
       };

    for(int p=0; p<48; p++){for(int p2=0; p2<48;p2++) simple_roots[p][p2]=-1234;};
    for(int p=0; p<n; p++){for(int p2=0; p2<n;p2++) simple_roots[p][p2]=0;};
	for(int k=0; k<n;k++){simple_roots[k][k]=2;}
	for(int i=0; i<=n-2;i++){
		simple_roots[dynkin_diagram[i][0]][dynkin_diagram[i][1]]=-1;
		simple_roots[dynkin_diagram[i][1]][dynkin_diagram[i][0]]=-dynkin_diagram[i][2];
	}
}

//Dependenices: simple_roots 
void positive_roots(const string & alg_type, const short & n, short positive_roots[10000][48]){
    for(int p=0; p<10000; p++){for(int p2=0; p2<48;p2++) positive_roots[p][p2]=-1234;};
    //1. Type "A"
    // The positive roots are ei-ej for i<j
	if(alg_type=="A"){
        int max_pr=-1;
		for(int i=0; i<n;i++){
			for(int j=i+1; j<n+1;j++){
                max_pr++;
				for(int k=0; k<n; k++){
					int ak=0;
					if(k==i) ak=ak+1;
					if(k+1==i) ak=ak-1;
					if(k==j) ak=ak-1;
					if(k+1==j) ak=ak+1;
					positive_roots[max_pr][k]=ak;
				}//k
			}//j
		} //i
        
	}// "A"
    
    //2. Type "B"
	if(alg_type=="B"){
        int max_pr=-2;
        //Positive roots of the form ei+ej
        //And of the form ei-ej
     
		for(int i=0;i<n-1;i++){
			for(int j=i+1;j<n;j++){
				max_pr++;
                max_pr++;
				for(int k=0;k<n-1;k++){
					int ipj_k=0;
					int imj_k=0;
					if(k==i){ipj_k++;imj_k++;};
					if(k+1==i){ipj_k--;imj_k--;};
					if(k==j){ipj_k++;imj_k--;};
					if(k+1==j){ipj_k--;imj_k++;};
                    positive_roots[max_pr][k]=ipj_k;
                    positive_roots[max_pr+1][k]=imj_k;
				}//k
				int ipj_n=0;
				int imj_n=0;
				if(n-1==i){ipj_n=ipj_n+2;imj_n=imj_n+2;}
				if(n-1==j){ipj_n=ipj_n+2;imj_n=imj_n-2;}
                positive_roots[max_pr][n-1]=ipj_n;
                positive_roots[max_pr+1][n-1]=imj_n;
			}//j
		
		}
        max_pr++;
       
		//Positive roots of the form ei
		for(int i=0; i<n; i++){
            max_pr++;
			for(int k=0;k<n-1;k++){
				int i_k=0;
				if(k==i){i_k++;}
				if(k+1==i){i_k--;}
                positive_roots[max_pr][k]=i_k;
				}//k
			int i_n=0;
			if(i==n-1)i_n=i_n+2;
            positive_roots[max_pr][n-1]=i_n;
		}

	}
    
    //3. Type "C"
	if(alg_type=="C"){
        int max_pr=-1;
		//Positive roots of the form ei+ej
		for(int i=0; i<n; i++){
			for(int j=i; j<n;j++){
                max_pr++;
				for(int k=0; k<n-1;k++){
					int ak=0;
					if(k==i) ak++;
					if(k+1==i) ak--;
					if(k==j) ak++;
					if(k+1==j) ak--;
                    positive_roots[max_pr][k]=ak;
				}
				int an=0;
				if(n-1==i) an++;
				if(n-1==j) an++;
                positive_roots[max_pr][n-1]=an;
			}//i
		}//j
		
        //Positive roots of the form ei-ej
		for(int i=0; i<n-1; i++){
			for(int j=i+1; j<n;j++){
				max_pr++;
				for(int k=0; k<n-1;k++){
					int ak=0;
					if(k==i) ak++;
					if(k+1==i) ak--;
					if(k==j) ak--;
					if(k+1==j) ak++;
					positive_roots[max_pr][k]=ak;
				}
				int an=0;
				if(n-1==i) an++;
				if(n-1==j) an--;
				positive_roots[max_pr][n-1]=an;
			}//i
		}//j
		
	} //"C"
    
    //4. Type "D"
	if(alg_type=="D"){
        int max_pr=-2;
		for(int i=0;i<n-1;i++){
			for(int j=i+1;j<n;j++){
                max_pr++;
                max_pr++;
				for(int k=0;k<n-1;k++){
					int ipj_k=0;
					int imj_k=0;
					if(k==i){ipj_k++;imj_k++;};
					if(k+1==i){ipj_k--;imj_k--;};
					if(k==j){ipj_k++;imj_k--;};
					if(k+1==j){ipj_k--;imj_k++;};
                    positive_roots[max_pr][k]=ipj_k;
                    positive_roots[max_pr+1][k]=imj_k;
				}//k
				int ipj_n=0;
				int imj_n=0;
				if(n-1==i){ipj_n++;imj_n++;}
				if(n-2==i){ipj_n++;imj_n++;}
				if(n-1==j){ipj_n++;imj_n--;}
				if(n-2==j){ipj_n++;imj_n--;}
                positive_roots[max_pr][n-1]=ipj_n;
                positive_roots[max_pr+1][n-1]=imj_n;
			}//j
		}//i
	}//"D"
    
    //5. Type "E"
	if(alg_type=="E"){
        int max_pr=-1;
		//alpha_{ij}=ei-ej
		for(int i=0; i<n-2; i++){
			for(int j=i+1; j<n-1;j++){
				max_pr++;
				for(int k=0;k<n-2;k++){
					int ak=0;
					if(k==i) ak=ak+1;
					if(k+1==i) ak=ak-1;
					if(k==j) ak=ak-1;
					if(k+1==j) ak=ak+1;
                    positive_roots[max_pr][k]=ak;
				}
				int anm1=0;
				if(i==n-3) anm1++;
				if(i==n-2) anm1++;
				if(j==n-3) anm1--;
				if(j==n-2) anm1--;
                positive_roots[max_pr][n-2]=anm1;
				int an=0;
				if(j==n-2) an--;
                positive_roots[max_pr][n-1]=an;

			}
		}
		//alpha_{ij}^\prime=ei+ej
		for(int i=0; i<n-2; i++){
			for(int j=i+1; j<n-1;j++){
				max_pr++;
				for(int k=0;k<n-2;k++){
					int ak=0;
					if(k==i) ak=ak+1;
					if(k+1==i) ak=ak-1;
					if(k==j) ak=ak+1;
					if(k+1==j) ak=ak-1;
                    positive_roots[max_pr][k]=ak;
				}
				int anm1=0;
				if(i==n-3) anm1++;
				if(i==n-2) anm1++;
				if(j==n-3) anm1++;
				if(j==n-2) anm1++;
                positive_roots[max_pr][n-2]=anm1;
				int an=-1;
				if(j==n-2) an++;
				positive_roots[max_pr][n-1]=an;
			}
		}
		//alpha_i^\prime=ei+beta en-e/2
		for(int i=0; i<n-1;i++){
			max_pr++;
			for(int k=0;k<n-2;k++){
				int ak=0;
				if(k==i) ak++;
				if(k+1==i) ak--;
				positive_roots[max_pr][k]=ak;
			}
			int anm1=-1;
			if(i==n-3)anm1++;
			if(i==n-2)anm1++;
			positive_roots[max_pr][n-2]=anm1;
			int an=1;
			if(i==n-2) an++;
            positive_roots[max_pr][n-1]=an;
		}
		//alpha_{ijk}^''=-e/2+ben+ei+ej+ek now using p as index on dynkin labels
		for(int i=0; i<n-3;i++){for(int j=i+1; j<n-2;j++){for(int k=j+1; k<n-1;k++){
			max_pr++;
			for(int p=0; p<n-2;p++){
				int ap=0;
				if(p==i) ap++; if(p+1==i) ap--;
				if(p==j) ap++; if(p+1==j) ap--;
				if(p==k) ap++; if(p+1==k) ap--;
				positive_roots[max_pr][p]=ap;
			}
			int anm1=-1;
			if(i==n-3)anm1++; if(i==n-2)anm1++;
			if(j==n-3)anm1++; if(j==n-2)anm1++;
			if(k==n-3)anm1++; if(k==n-2)anm1++;
            positive_roots[max_pr][n-2]=anm1;
			int an=0;
			if(i==n-2) an++;
			if(j==n-2) an++;
			if(k==n-2) an++;
			positive_roots[max_pr][n-1]=an;
		}}}
		//alpha_{ijklm}'''=-e/2+ben +ei+ej+ek+el+em
		for(int i=0; i<n-5;i++){for(int j=i+1; j<n-4;j++){for(int k=j+1; k<n-3;k++){
			for(int l=k+1; l<n-2;l++){for(int m=l+1; m<n-1;m++){
			max_pr++;
			for(int p=0; p<n-2;p++){
				int ap=0;
				if(p==i) ap++; if(p+1==i) ap--;
				if(p==j) ap++; if(p+1==j) ap--;
				if(p==k) ap++; if(p+1==k) ap--;
				if(p==l) ap++; if(p+1==l) ap--;
				if(p==m) ap++; if(p+1==m) ap--;
				positive_roots[max_pr][p]=ap;
			}
			int anm1=-1;
			if(i==n-3)anm1++; if(i==n-2)anm1++;
			if(j==n-3)anm1++; if(j==n-2)anm1++;
			if(k==n-3)anm1++; if(k==n-2)anm1++;
			if(l==n-3)anm1++; if(l==n-2)anm1++;
			if(m==n-3)anm1++; if(m==n-2)anm1++;
			positive_roots[max_pr][n-2]=anm1;
			int an=-1;
			if(i==n-2) an++;
			if(j==n-2) an++;
			if(k==n-2) an++;
			if(l==n-2) an++;
			if(m==n-2) an++;
			positive_roots[max_pr][n-1]=an;
		}}}}}
		
		//alpha_0=(2beta -1)e7 for E7
		if(n==7){
			max_pr++;
			for(int p=0; p<6; p++) positive_roots[max_pr][p]=0;
			positive_roots[max_pr][6]=1;
		}
		
		//E8 special ones
		if(n==8){
			//alpha0=e/2
            max_pr++;
			for(int p=0; p<6; p++)  positive_roots[max_pr][p]=0;
			positive_roots[max_pr][6]=1;
            positive_roots[max_pr][7]=-1;

			//alpha_{8,i}=e8-ei
			for(int i=0; i<7; i++){
				max_pr++;
				for(int k=0; k<n-2; k++){
					int ak=0;
					if(k==i) ak--;
					if(k+1==i) ak++;
					positive_roots[max_pr][k]=ak;
				}
				int a7=0;
				if(i==5) a7--;
				if(i==6) a7--;
				positive_roots[max_pr][n-2]=a7;
				int a8=1;
				if(i==6) a8--;
                positive_roots[max_pr][n-1]=a8;
			}
			//alpha_{8,i}^\prime=e8+ei
			for(int i=0; i<7; i++){
				max_pr++;
				for(int k=0; k<n-2; k++){
					int ak=0;
					if(k==i) ak++;
					if(k+1==i) ak--;
					positive_roots[max_pr][k]=ak;
				}
				int a7=0;
				if(i==5) a7++;
				if(i==6) a7++;
				positive_roots[max_pr][n-2]=a7;
				int a8=0;
				if(i==6) a8++;
				positive_roots[max_pr][n-1]=a8;
			}
		}//special for  E8
		
	
	}//"E"
    
    //6. Type "F4"
	if(alg_type=="F"){
        int max_pr=-1;
        //e1={0,0,0,1}
        max_pr++;
        positive_roots[max_pr][0]=0;positive_roots[max_pr][1]=0;positive_roots[max_pr][2]=0;positive_roots[max_pr][3]=1;
        //e2={1,0,0,-1}
        max_pr++;
        positive_roots[max_pr][0]=1;positive_roots[max_pr][1]=0;positive_roots[max_pr][2]=0;positive_roots[max_pr][3]=-1;
        //e3={-1,1,0,-1}
        max_pr++;
        positive_roots[max_pr][0]=-1;positive_roots[max_pr][1]=1;positive_roots[max_pr][2]=0;positive_roots[max_pr][3]=-1;
        //e4={0,-1,2,-1}
        max_pr++;
        positive_roots[max_pr][0]=0;positive_roots[max_pr][1]=-1;positive_roots[max_pr][2]=2;positive_roots[max_pr][3]=-1;
        //e1+e2=
        max_pr++;
		positive_roots[max_pr][0]=1;positive_roots[max_pr][1]=0;positive_roots[max_pr][2]=0;positive_roots[max_pr][3]=0;
        //e1+e3
        max_pr++;
		positive_roots[max_pr][0]=-1;positive_roots[max_pr][1]=1;positive_roots[max_pr][2]=0;positive_roots[max_pr][3]=0;
        //e1+e4
        max_pr++;
		positive_roots[max_pr][0]=0;positive_roots[max_pr][1]=-1;positive_roots[max_pr][2]=2;positive_roots[max_pr][3]=0;
        //e2+e3
        max_pr++;
		positive_roots[max_pr][0]=0;positive_roots[max_pr][1]=1;positive_roots[max_pr][2]=0;positive_roots[max_pr][3]=-2;
        //e2+e4
        max_pr++;
        positive_roots[max_pr][0]=1;positive_roots[max_pr][1]=-1;positive_roots[max_pr][2]=2;positive_roots[max_pr][3]=-2;
        //e3+e4
        max_pr++;
        positive_roots[max_pr][0]=-1;positive_roots[max_pr][1]=0;positive_roots[max_pr][2]=2;positive_roots[max_pr][3]=-2;
		//e1-e2
        max_pr++;
		positive_roots[max_pr][0]=-1;positive_roots[max_pr][1]=0;positive_roots[max_pr][2]=0;positive_roots[max_pr][3]=2;
        //e1-e3
        max_pr++;
        positive_roots[max_pr][0]=1;positive_roots[max_pr][1]=-1;positive_roots[max_pr][2]=0;positive_roots[max_pr][3]=2;
		//e1-e4
        max_pr++;
		positive_roots[max_pr][0]=0;positive_roots[max_pr][1]=1;positive_roots[max_pr][2]=-2;positive_roots[max_pr][3]=2;
        //e2-e3
        max_pr++;
        positive_roots[max_pr][0]=2;positive_roots[max_pr][1]=-1;positive_roots[max_pr][2]=0;positive_roots[max_pr][3]=0;
        //e2-e4
        max_pr++;
		positive_roots[max_pr][0]=1;positive_roots[max_pr][1]=1;positive_roots[max_pr][2]=-2;positive_roots[max_pr][3]=0;
        //e3-e4
        max_pr++;
        positive_roots[max_pr][0]=-1;positive_roots[max_pr][1]=2;positive_roots[max_pr][2]=-2;positive_roots[max_pr][3]=0;
		//(e1+e2+e3+e4)/2
        max_pr++;
		positive_roots[max_pr][0]=0;positive_roots[max_pr][1]=0;positive_roots[max_pr][2]=1;positive_roots[max_pr][3]=-1;
		//(e1+e2+e3-e4)/2
        max_pr++;
		positive_roots[max_pr][0]=0;positive_roots[max_pr][1]=1;positive_roots[max_pr][2]=-1;positive_roots[max_pr][3]=0;
		//(e1+e2-e3+e4)/2
        max_pr++;
		positive_roots[max_pr][0]=1;positive_roots[max_pr][1]=-1;positive_roots[max_pr][2]=1;positive_roots[max_pr][3]=0;
		//(e1-e2+e3+e4)/2
        max_pr++;
		positive_roots[max_pr][0]=-1;positive_roots[max_pr][1]=0;positive_roots[max_pr][2]=1;positive_roots[max_pr][3]=0;
		//(e1+e2-e3-e4)/2
        max_pr++;
		positive_roots[max_pr][0]=1;positive_roots[max_pr][1]=0;positive_roots[max_pr][2]=-1;positive_roots[max_pr][3]=1;
		//(e1-e2+e3-e4)/2
        max_pr++;
		positive_roots[max_pr][0]=-1;positive_roots[max_pr][1]=1;positive_roots[max_pr][2]=-1;positive_roots[max_pr][3]=1;
		//(e1-e2-e3+e4)/2
        max_pr++;
		positive_roots[max_pr][0]=0;positive_roots[max_pr][1]=-1;positive_roots[max_pr][2]=1;positive_roots[max_pr][3]=1;
		//(e1-e2-e3-e4)/2
        max_pr++;
		positive_roots[max_pr][0]=0;positive_roots[max_pr][1]=0;positive_roots[max_pr][2]=-1;positive_roots[max_pr][3]=2;
	}
    
    //7. Type "G2"
	if(alg_type=="G"){
        int max_pr=-1;
		//e1-e2
        max_pr++;
        positive_roots[max_pr][0]=2;positive_roots[max_pr][1]=-1;
		//e3-e1
        max_pr++;
        positive_roots[max_pr][0]=-1;positive_roots[max_pr][1]=1;
		//e3-e2
        max_pr++;
        positive_roots[max_pr][0]=1;positive_roots[max_pr][1]=0;
		//e2+e3-2e1
        max_pr++;
        positive_roots[max_pr][0]=-3;positive_roots[max_pr][1]=2;
		//e1+e3-2e2
        max_pr++;
        positive_roots[max_pr][0]=3;positive_roots[max_pr][1]=-1;
		//2e3-e1-e2
        max_pr++;
        positive_roots[max_pr][0]=0;positive_roots[max_pr][1]=1;
	}
}


//Some programs for weight_system
//Dependenices: none
bool two_vectors_equal_up_to_mult(const short l1[48], const short l2[48]){//assuming defult is -1234.
	if(l1==l2) return true;
	int r=0;
	int a=0;

	for(int i=0; i<48; i++){
        if(l1[i]==-1234 && l2[i]!=-1234) return false;
        if(l1[i]!=-1234 && l2[i]==-1234) return false;
         if(l1[i]==-1234 && l2[i]==-1234) break;
		if(l1[i]==0&&l2[i]!=0) return false;
		if(l1[i]!=0&&l2[i]==0) return false;
		if(l1[i]==0&&l2[i]==0) continue;
		if(abs(l1[i])>=abs(l2[i])&&l1[i]%l2[i]!=0) return false;
		if(abs(l2[i])>=abs(l1[i])&&l2[i]%l1[i]!=0) return false;
		if(abs(l1[i])>=abs(l2[i]) && r==0){ r=l1[i]/l2[i];a=1;}
		if(abs(l2[i])>=abs(l1[i]) && r==0){ r=l2[i]/l1[i];a=2;}
		if(abs(l2[i])>abs(l1[i])&&a==1) return false;
		if(abs(l1[i])>abs(l2[i])&&a==2) return false;
		if(abs(l1[i])>=abs(l2[i]) && r!=l1[i]/l2[i]) return false;
		if(abs(l2[i])>=abs(l1[i]) && r!=l2[i]/l1[i]) return false;
        
	}
	return true;
}

//Dependenices: two_vectors_equal_up_to_mult
void mutiple_in(const short l[48], const short positive_roots[10000][48],short pr[48]){
    for(int l=0; l<48; l++) pr[l]=-1234;
	for(int i=0; i<10000; i++){
        if(positive_roots[i][0]==-1234) break;
		if(two_vectors_equal_up_to_mult(l,positive_roots[i])){
		    for(int l=0; l<48; l++) pr[l]=positive_roots[i][l];
            break;
		}
	}
}

//Dependenices: simple_roots, positive_roots, scalar_product, mutiple_in
void weight_system_single_rep(const string & alg_type, const short & n, const short l[48],short weight_system[48][48]){
    //1. We set all entries of weight_system to a defult value given by -1234
    for(int p=0; p<48; p++){for(int p2=0; p2<48;p2++) weight_system[p][p2]=-1234;};
    int weight_system_id_max=-1;//We will use this a lot lot later on.
    //2. We get the simple_roots for our algebra.
    short simple_r[48][48];
    simple_roots(alg_type,n,simple_r);
    //3. We create an array of `layers' in our weight system.
    // For the nth layer we have taken n-simple roots off our highest weight.
    // We count the max index with max_layer_id
    short layers[50][48][48];
    for(int p=0; p<50; p++){for(int p2=0; p2<48;p2++){for(int p3=0; p3<48; p3++) layers[p][p2][p3]=-1234;}};
    int max_layer_id=-1;
    //4. As the first entry we want to put l.
    //This will be our only entry to the n=0 layer. (as per-definition)
    max_layer_id++;
    for(int p3=0; p3<48; p3++){
        if(l[p3]==-1) break;
        layers[max_layer_id][0][p3]=l[p3];
    }
    
    
    //5. We now more recursively through the layeres
	for(int i=0; i>-1; i++){
        if(layers[max_layer_id][0][0]==-1234) break;
        //5.1 We consider a new layer
		max_layer_id++;
        if(max_layer_id>50){exit(-1);}
        //5.2 new_layer_entry keeps track of the number of elements we've added to the layer.
        //To generate the nth layer, we look at the kth layer for k<n.
        //Taking a root in that layer if the pth entry is positive, and it is bigger then the difference
        //in layers between where it sits and the current one we are looking at, then we get a new weight at the current
        //level.
        int new_layer_entry=-1;
		for(int k=0; k<max_layer_id; k++){
			for(int j=0; j<48; j++){
                if(layers[k][j][0]==-1234) break;
				for(int p=0; p<48;p++){
                    if(layers[k][j][p]==-1234) break;
                    
					if(layers[k][j][p]>0&&layers[k][j][p]>=(max_layer_id-k)){
                        //We are now in a position to create a new root, but must first check 
                        //that it has not already benn created.
                        //Let me define
                        short new_weight[48];
                        for(int p2=0; p2<48;p2++){ new_weight[p2]=-1234;}
                        //The form of the new_weight is then given by
                        for(int l=0; l<48; l++){
                            if(layers[k][j][l]==-1234) break;
                            new_weight[l]=layers[k][j][l]-(max_layer_id-k)*simple_r[p][l];
                        }
                        //Checking if we have already created it.
                        bool already_have=false;
                        for(int t=0; t<=new_layer_entry; t++){
                            bool not_equal=true;
                            for(int l=0; l<48; l++){
                                if(layers[max_layer_id][t][l]!=new_weight[l]){not_equal=false; break;}
                            }
                            if(not_equal){already_have=true; break;}
                        }
                        //if it is not there already, we add it
                        if(!already_have){
                            new_layer_entry++;
                            //cout<< max_layer_id<<" ";
                            for(int l=0; l<48; l++){
                                layers[max_layer_id][new_layer_entry][l]=new_weight[l];
                                //if(l<2) cout<<new_weight[l]<<", ";
                            }
                            //cout<<endl;
                           
                            
                        }
                        
					} 
				}//End of sum over indicies of weights in done layers
			}// End of sum over weights in done lauers
		}//End of sum over done layers

	}
    
    
    //6. We now want to find the multiplities of each of the weights using Freudenthal's algorithm
    //We first add l to weight systems
    weight_system_id_max++;
    for(int p3=0; p3<48; p3++){
        if(l[p3]==-1) break;
        weight_system[weight_system_id_max][p3]=l[p3];
    }
    
    //We first create the delta weight, which we will add to other weights later
    int dt[48];
    for(int p2=0; p2<48;p2++){ dt[p2]=-1234;}
    for(int p2=0; p2<n;p2++){ dt[p2]=1;}
    
    //We then find our first scalar product, corresponding to (\lambda+\delta,\lambda+\delta)
    
    short lplusdt[48];
    for(int p2=0; p2<48;p2++){
         if(dt[p2]==-1234){lplusdt[p2]=-1234;}
         else{lplusdt[p2]=l[p2]+dt[p2];};
     }
     int lhs1=scalar_product(alg_type,n,lplusdt,lplusdt);
     
     //We crate an array for our multiplities 
     //We will use the index max_mult_id to track our multiplicty index.
     short multiplicities[48][48];
     for(int p=0; p<48; p++){for(int p2=0; p2<48;p2++) multiplicities[p][p2]=-1234;};
     int max_mult_id=-1; 
     //The multiplicity of our highest weight is 1
     max_mult_id++;
     multiplicities[max_mult_id][0]=1;
     //We Get our positive roots
     short positive_r[10000][48];
     positive_roots(alg_type,n,positive_r);
     
 	for(int k=1; k<=max_layer_id;k++){//loop over layers
 		max_mult_id++;
        int max_mult_level_id=-1;
 		for(int j=0; j<48;j++){//loop over weights in layer k
            if(layers[k][j][0]==-1234) break;
            //We want to form the combination \mu+\delta, where \mu is our current weight
            short muplusdt[48];
            for(int p2=0; p2<48;p2++){
                 if(dt[p2]==-1234){muplusdt[p2]=-1234;}
                 else{muplusdt[p2]=layers[k][j][p2]+dt[p2];};
             }
 			int lhs=lhs1-scalar_product(alg_type,n,muplusdt,muplusdt);
 			int rhs=0;
 			for(int k_rhs=0; k_rhs<k; k_rhs++){//we now sum over all layers up to the kth
 				for(int j_rhs=0; j_rhs<48;j_rhs++){
                    if(layers[k_rhs][j_rhs][0]==-1234) break;
                    //Calling the weight layers[k_rhs][j_rhs] w we want to ask
                    // is w-\mu is a constant times a positive root.
                    //First let us create this weight
                    short w_minus_mu[48];
                    for(int p2=0; p2<48;p2++){
                         if(layers[k][j][p2]==-1234){w_minus_mu[p2]=-1234;}
                         else{w_minus_mu[p2]=layers[k_rhs][j_rhs][p2]-layers[k][j][p2];};
                     }
                    short pr[48];
                    //we use the function mutiple_in above to checki f w-\mu is a constant x a positive root,
 					mutiple_in(w_minus_mu,positive_r,pr);
 					if(pr[0]==-1234) continue;
 					int n_rhs=multiplicities[k_rhs][j_rhs];
 					rhs+=2*n_rhs*scalar_product(alg_type,n,layers[k_rhs][j_rhs],pr);
				 
 				}
 			}

 			if(rhs % lhs!=0){cout<<"Error in calculating multiplicities"<<endl; cout<<"lhs: "<<lhs<<", rhs: "<<rhs<<endl; exit(1);}
 			max_mult_level_id++;
            multiplicities[max_mult_id][max_mult_level_id]=rhs/lhs;
            
 			for(int p=0; p<rhs/lhs;p++){//Want to add to our list of positive roots. Equal to the multiplicities.
 			    weight_system_id_max++;
                for(int l=0; l<48; l++) weight_system[weight_system_id_max][l]=layers[k][j][l];
 			};
 		}//j
 	}//k
     
     
    
}

//////////////////
//////////////////
//Functions used in part A
/////////////////
//////////////////
int aijk(const int & n, const int & i, const int & j, const int & k){
	int  v[3]={i,j,k};
	sort(begin(v),end(v));
	return (v[0]+1)*(n+1-2*(v[1]+1))*(n+1-(v[2]+1));
}
int A_anomaly_weight(const short int  w[24], const int & n){
	int ano=0;
	for(int i=0; i<n; i++){
		for(int j=0; j<n; j++){
			for(int k=0; k<n; k++){
				ano+=aijk(n,i,j,k)*(w[i]+1)*(w[j]+1)*(w[k]+1);
			}
			
		}
	}
	return ano;
}

////Weyl Dimension formula
int sum(const int & a,const int & b,const short int w[48]){
	int sumt=0;
	for(int k=a; k<b; k++) sumt=sumt+w[k];
	return sumt;
}
long int dimA(const short int  w[48], const int & n){
	double all=1;
	for(int i=0; i<n; i++){
		for(int j=i+1; j<n+1; j++){
			all=all*(sum(i,j,w)+j-i)/(j-i);
		}

	}
	return round(all);
}

long int dimB(const short int  l[48], const int & m){
	double all=1;
	for(int i=0; i<m-1;i++){
		int sumi=sum(i,m-1,l);
		for(int j=i+1; j<m;j++){
			all=all*(sumi+sum(j,m,l)+2*m-i-j-1)*(sum(i,j,l)+j-i)/((2*m-i-j-1)*(j-i));
		}
	}

	for(int i=0; i< m; i++){
		all=all*(2*sum(i,m,l)-l[m-1]+2*m-2*(i+1)+1)/(2*m-2*(i+1)+1);
	}
	return round(all);
}

long int dimC(const short int l[48], const int & n){
	double all=1;
	for(int i=0; i<n-1; i++){
		for(int j=i+1; j<n; j++){
			all=all*(sum(i,j,l)+j-i)/(j-i);
		}
		
		}
	for(int i=0; i<n; i++){
		for(int j=i; j<n; j++){
			all=all*(sum(i,n,l)+sum(j,n,l)+2*n-i-j)/(2*n-i-j);
		}
		}
	return round(all);
}

long int dimD(const short int l[48], const int & n){
	double all=1;
	for(int i=0; i<n-2; i++){
		long int sumi=sum(i,n-2,l);
		for(int j=i+1; j<n-1; j++){
			all=all*(sum(i,j,l)+j-i)*(sumi+sum(j,n,l)+2*n-i-j-2)/((j-i)*(2*n-i-j-2));
		}
		all=all*(sumi+l[n-1]+n-i-1)*(sumi+l[n-2]+n-i-1)/((n-i-1)*(n-i-1));
	}
	all=all*(l[n-1]+1)*(l[n-2]+1);
	return round(all);
}

long int dimG2(const short int l[48]){
	double a1=1 + l[0];
	double a2=(4 + l[0] + 3*l[1])/4.0;
	double a3=(5 + 2*l[0] + 3*l[1])/5.0;
	double a4=1 + l[1];
	double a5=(2 + l[0] + l[1])/2.0;
	double a6=(3 + l[0] + 2*l[1])/3.0;
	return round(a1*a2*a3*a4*a5*a6*1);
}

long int dimF4(const short int l[48]){
	double a1=(11 + 2*l[0] + 4*l[1] + 3*l[2] + 2*l[3])/11.0;
	double a2=(5 + 2*l[0] + 2*l[1] + l[2])/5.0;
	double a3=(3 + 2*l[1] + l[2])/3.0;
	double a4=1 + l[2];
	double a5=(3 + l[1] + l[2] + l[3])/3.0;
	double a6=(4 + l[0] + l[1] + l[2] + l[3])/4.0;
	double a7=(5 + l[0] + 2*l[1] + l[2] + l[3])/5.0;
	double a8=1 + l[0];
	double a9=(2 + l[0] + l[1])/2.0;
	double a10=1 + l[1];
	double a11=(8 + 2*l[0] + 3*l[1] + 2*l[2] + l[3])/8.0;
	double a12=(7 + l[0] + 3*l[1] + 2*l[2] + l[3])/7.0;
	double a13=(6 + l[0] + 2*l[1] + 2*l[2] + l[3])/6.0;
	double a14=(4 + l[0] + 2*l[1] + l[2])/4.0;
	double a15=(3 + l[0] + l[1] + l[2])/3.0;
	double a16=(2 + l[1] + l[2])/2.0;
	double a17=1 + l[3];
	double a18=(10 + 2*l[0] + 4*l[1] + 3*l[2] + l[3])/10.0;
	double a19=(5 + 2*l[1] + 2*l[2] + l[3])/5.0;
	double a20=(7 + 2*l[0] + 2*l[1] + 2*l[2] + l[3])/7.0;
	double a21=(9 + 2*l[0] + 4*l[1] + 2*l[2] + l[3])/9.0;
	double a22=(6 + 2*l[0] + 2*l[1] + l[2] + l[3])/6.0;
	double a23=(4 + 2*l[1] + l[2] + l[3])/4.0;
	double a24=(2 + l[2] + l[3])/2.0;
	return round(a1*a2*a3*a4*a5*a6*a7*a8*a9*a10*a11*a12*a13*a14*a15*a16*a17*a18*a19*a20*a21*a22*a23*a24*1);
}

long int dimE6(const short int l[48]){
	double a1=1 + l[0];
	double a2=(2 + l[0] + l[1])/2.0;
	double a3=(3 + l[0] + l[1] + l[2])/3.0;
	double a4=(4 + l[0] + l[1] + l[2] + l[3])/4.0;
	double a5=1 + l[1];
	double a6=(2 + l[1] + l[2])/2.0;
	double a7=(3 + l[1] + l[2] + l[3])/3.0;
	double a8=1 + l[2];
	double a9=(2 + l[2] + l[3])/2.0;
	double a10=1 + l[3];
	double a11=(7 + l[0] + 2*l[1] + 2*l[2] + l[3] + l[4])/7.0;
	double a12=(6 + l[0] + l[1] + 2*l[2] + l[3] + l[4])/6.0;
	double a13=(5 + l[0] + l[1] + l[2] + l[3] + l[4])/5.0;
	double a14=(4 + l[0] + l[1] + l[2] + l[4])/4.0;
	double a15=(5 + l[1] + 2*l[2] + l[3] + l[4])/5.0;
	double a16=(4 + l[1] + l[2] + l[3] + l[4])/4.0;
	double a17=(3 + l[1] + l[2] + l[4])/3.0;
	double a18=(3 + l[2] + l[3] + l[4])/3.0;
	double a19=(2 + l[2] + l[4])/2.0;
	double a20=1 + l[4];
	double a21=(5 + l[0] + l[1] + l[2] + l[3] + l[5])/5.0;
	double a22=(4 + l[1] + l[2] + l[3] + l[5])/4.0;
	double a23=(3 + l[2] + l[3] + l[5])/3.0;
	double a24=(2 + l[3] + l[5])/2.0;
	double a25=1 + l[5];
	double a26=(4 - 2*l[2] - 2*l[3] - 2*l[4] + 3*(l[2] + l[3] + l[4]) + l[5])/4.0;
	double a27=(5 + l[1] - 2*l[2] - 2*l[3] - 2*l[4] + 3*(l[2] + l[3] + l[4]) + l[5])/5.0;
	double a28=(6 + l[1] - l[2] - 2*l[3] - 2*l[4] + 3*(l[2] + l[3] + l[4]) + l[5])/6.0;
	double a29=(7 + l[1] - l[2] - l[3] - 2*l[4] + 3*(l[2] + l[3] + l[4]) + l[5])/7.0;
	double a30=(6 + l[0] + l[1] - 2*l[2] - 2*l[3] - 2*l[4] + 3*(l[2] + l[3] + l[4]) + l[5])/6.0;
	double a31=(7 + l[0] + l[1] - l[2] - 2*l[3] - 2*l[4] + 3*(l[2] + l[3] + l[4]) + l[5])/7.0;
	double a32=(8 + l[0] + l[1] - l[2] - l[3] - 2*l[4] + 3*(l[2] + l[3] + l[4]) + l[5])/8.0;
	double a33=(8 + l[0] + 2*l[1] - l[2] - 2*l[3] - 2*l[4] + 3*(l[2] + l[3] + l[4]) + l[5])/8.0;
	double a34=(9 + l[0] + 2*l[1] - l[2] - l[3] - 2*l[4] + 3*(l[2] + l[3] + l[4]) + l[5])/9.0;
	double a35=(10 + l[0] + 2*l[1] - l[3] - 2*l[4] + 3*(l[2] + l[3] + l[4]) + l[5])/10.0;
	double a36=(11 + l[0] + 2*l[1] + 3*l[2] + 2*l[3] + 2*l[4] + l[5])/11.0;
	return round(a1*a2*a3*a4*a5*a6*a7*a8*a9*a10*a11*a12*a13*a14*a15*a16*a17*a18*a19*a20*a21*a22*a23*a24*a25*a26*a27*a28*a29*a30*a31*a32*a33*a34*a35*a36*1);

}

long int dimE7(const short int l[48]){
	double a1=1 + l[0];
	double a2=(2 + l[0] + l[1])/2.0;
	double a3=(3 + l[0] + l[1] + l[2])/3.0;
	double a4=(4 + l[0] + l[1] + l[2] + l[3])/4.0;
	double a5=(5 + l[0] + l[1] + l[2] + l[3] + l[4])/5.0;
	double a6=1 + l[1];
	double a7=(2 + l[1] + l[2])/2.0;
	double a8=(3 + l[1] + l[2] + l[3])/3.0;
	double a9=(4 + l[1] + l[2] + l[3] + l[4])/4.0;
	double a10=1 + l[2];
	double a11=(2 + l[2] + l[3])/2.0;
	double a12=(3 + l[2] + l[3] + l[4])/3.0;
	double a13=1 + l[3];
	double a14=(2 + l[3] + l[4])/2.0;
	double a15=1 + l[4];
	double a16=(9 + l[0] + 2*l[1] + 2*l[2] + 2*l[3] + l[4] + l[5])/9.0;
	double a17=(8 + l[0] + l[1] + 2*l[2] + 2*l[3] + l[4] + l[5])/8.0;
	double a18=(7 + l[0] + l[1] + l[2] + 2*l[3] + l[4] + l[5])/7.0;
	double a19=(6 + l[0] + l[1] + l[2] + l[3] + l[4] + l[5])/6.0;
	double a20=(5 + l[0] + l[1] + l[2] + l[3] + l[5])/5.0;
	double a21=(7 + l[1] + 2*l[2] + 2*l[3] + l[4] + l[5])/7.0;
	double a22=(6 + l[1] + l[2] + 2*l[3] + l[4] + l[5])/6.0;
	double a23=(5 + l[1] + l[2] + l[3] + l[4] + l[5])/5.0;
	double a24=(4 + l[1] + l[2] + l[3] + l[5])/4.0;
	double a25=(5 + l[2] + 2*l[3] + l[4] + l[5])/5.0;
	double a26=(4 + l[2] + l[3] + l[4] + l[5])/4.0;
	double a27=(3 + l[2] + l[3] + l[5])/3.0;
	double a28=(3 + l[3] + l[4] + l[5])/3.0;
	double a29=(2 + l[3] + l[5])/2.0;
	double a30=1 + l[5];
	double a31=(6 + l[0] + l[1] + l[2] + l[3] + l[4] + l[6])/6.0;
	double a32=(5 + l[1] + l[2] + l[3] + l[4] + l[6])/5.0;
	double a33=(4 + l[2] + l[3] + l[4] + l[6])/4.0;
	double a34=(3 + l[3] + l[4] + l[6])/3.0;
	double a35=(2 + l[4] + l[6])/2.0;
	double a36=1 + l[6];
	double a37=(13 + l[0] + 2*l[1] + 3*l[2] + 3*l[3] + 2*l[4] + l[5] + \
	l[6])/13.0;
	double a38=(12 + l[0] + 2*l[1] + 2*l[2] + 3*l[3] + 2*l[4] + l[5] + \
	l[6])/12.0;
	double a39=(11 + l[0] + 2*l[1] + 2*l[2] + 2*l[3] + 2*l[4] + l[5] + \
	l[6])/11.0;
	double a40=(10 + l[0] + 2*l[1] + 2*l[2] + 2*l[3] + l[4] + l[5] + \
	l[6])/10.0;
	double a41=(11 + l[0] + l[1] + 2*l[2] + 3*l[3] + 2*l[4] + l[5] + \
	l[6])/11.0;
	double a42=(10 + l[0] + l[1] + 2*l[2] + 2*l[3] + 2*l[4] + l[5] + \
	l[6])/10.0;
	double a43=(9 + l[0] + l[1] + 2*l[2] + 2*l[3] + l[4] + l[5] + \
	l[6])/9.0;
	double a44=(9 + l[0] + l[1] + l[2] + 2*l[3] + 2*l[4] + l[5] + \
	l[6])/9.0;
	double a45=(8 + l[0] + l[1] + l[2] + 2*l[3] + l[4] + l[5] + \
	l[6])/8.0;
	double a46=(7 + l[0] + l[1] + l[2] + l[3] + l[4] + l[5] + l[6])/7.0;
	double a47=(10 + l[1] + 2*l[2] + 3*l[3] + 2*l[4] + l[5] + l[6])/10.0;
	double a48=(9 + l[1] + 2*l[2] + 2*l[3] + 2*l[4] + l[5] + l[6])/9.0;
	double a49=(8 + l[1] + 2*l[2] + 2*l[3] + l[4] + l[5] + l[6])/8.0;
	double a50=(8 + l[1] + l[2] + 2*l[3] + 2*l[4] + l[5] + l[6])/8.0;
	double a51=(7 + l[1] + l[2] + 2*l[3] + l[4] + l[5] + l[6])/7.0;
	double a52=(6 + l[1] + l[2] + l[3] + l[4] + l[5] + l[6])/6.0;
	double a53=(7 + l[2] + 2*l[3] + 2*l[4] + l[5] + l[6])/7.0;
	double a54=(6 + l[2] + 2*l[3] + l[4] + l[5] + l[6])/6.0;
	double a55=(5 + l[2] + l[3] + l[4] + l[5] + l[6])/5.0;
	double a56=(4 + l[3] + l[4] + l[5] + l[6])/4.0;
	double a57=(11 + l[1] + 2*l[2] + 3*l[3] + 2*l[4] + 2*l[5] + l[6])/11.0;
	double a58=(12 + l[0] + l[1] + 2*l[2] + 3*l[3] + 2*l[4] + 2*l[5] + \
	l[6])/12.0;
	double a59=(13 + l[0] + 2*l[1] + 2*l[2] + 3*l[3] + 2*l[4] + 2*l[5] + \
	l[6])/13.0;
	double a60=(14 + l[0] + 2*l[1] + 3*l[2] + 3*l[3] + 2*l[4] + 2*l[5] + \
	l[6])/14.0;
	double a61=(15 + l[0] + 2*l[1] + 3*l[2] + 4*l[3] + 2*l[4] + 2*l[5] + \
	l[6])/15.0;
	double a62=(16 + l[0] + 2*l[1] + 3*l[2] + 4*l[3] + 3*l[4] + 2*l[5] + \
	l[6])/16.0;
	double a63=(17 + l[0] + 2*l[1] + 3*l[2] + 4*l[3] + 3*l[4] + 2*l[5] + \
	2*l[6])/17.0;
	return round(a1*a2*a3*a4*a5*a6*a7*a8*a9*a10*a11*a12*a13*a14*a15*a16*\
	a17*a18*a19*a20*a21*a22*a23*a24*a25*a26*a27*a28*a29*a30*a31*a32*a33*\
	a34*a35*a36*a37*a38*a39*a40*a41*a42*a43*a44*a45*a46*a47*a48*a49*a50*\
	a51*a52*a53*a54*a55*a56*a57*a58*a59*a60*a61*a62*a63*1);
}

long int dimE8(const short int l[48]){
	double a1=1 + l[0];
	double a2=(2 + l[0] + l[1])/2.0;
	double a3=(3 + l[0] + l[1] + l[2])/3.0;
	double a4=(4 + l[0] + l[1] + l[2] + l[3])/4.0;
	double a5=(5 + l[0] + l[1] + l[2] + l[3] + l[4])/5.0;
	double a6=(6 + l[0] + l[1] + l[2] + l[3] + l[4] + l[5])/6.0;
	double a7=1 + l[1];
	double a8=(2 + l[1] + l[2])/2.0;
	double a9=(3 + l[1] + l[2] + l[3])/3.0;
	double a10=(4 + l[1] + l[2] + l[3] + l[4])/4.0;
	double a11=(5 + l[1] + l[2] + l[3] + l[4] + l[5])/5.0;
	double a12=1 + l[2];
	double a13=(2 + l[2] + l[3])/2.0;
	double a14=(3 + l[2] + l[3] + l[4])/3.0;
	double a15=(4 + l[2] + l[3] + l[4] + l[5])/4.0;
	double a16=1 + l[3];
	double a17=(2 + l[3] + l[4])/2.0;
	double a18=(3 + l[3] + l[4] + l[5])/3.0;
	double a19=1 + l[4];
	double a20=(2 + l[4] + l[5])/2.0;
	double a21=1 + l[5];
	double a22=(11 + l[0] + 2*l[1] + 2*l[2] + 2*l[3] + 2*l[4] + l[5] + \
	l[6])/11.0;
	double a23=(10 + l[0] + l[1] + 2*l[2] + 2*l[3] + 2*l[4] + l[5] + \
	l[6])/10.0;
	double a24=(9 + l[0] + l[1] + l[2] + 2*l[3] + 2*l[4] + l[5] + \
	l[6])/9.0;
	double a25=(8 + l[0] + l[1] + l[2] + l[3] + 2*l[4] + l[5] + \
	l[6])/8.0;
	double a26=(7 + l[0] + l[1] + l[2] + l[3] + l[4] + l[5] + l[6])/7.0;
	double a27=(6 + l[0] + l[1] + l[2] + l[3] + l[4] + l[6])/6.0;
	double a28=(9 + l[1] + 2*l[2] + 2*l[3] + 2*l[4] + l[5] + l[6])/9.0;
	double a29=(8 + l[1] + l[2] + 2*l[3] + 2*l[4] + l[5] + l[6])/8.0;
	double a30=(7 + l[1] + l[2] + l[3] + 2*l[4] + l[5] + l[6])/7.0;
	double a31=(6 + l[1] + l[2] + l[3] + l[4] + l[5] + l[6])/6.0;
	double a32=(5 + l[1] + l[2] + l[3] + l[4] + l[6])/5.0;
	double a33=(7 + l[2] + 2*l[3] + 2*l[4] + l[5] + l[6])/7.0;
	double a34=(6 + l[2] + l[3] + 2*l[4] + l[5] + l[6])/6.0;
	double a35=(5 + l[2] + l[3] + l[4] + l[5] + l[6])/5.0;
	double a36=(4 + l[2] + l[3] + l[4] + l[6])/4.0;
	double a37=(5 + l[3] + 2*l[4] + l[5] + l[6])/5.0;
	double a38=(4 + l[3] + l[4] + l[5] + l[6])/4.0;
	double a39=(3 + l[3] + l[4] + l[6])/3.0;
	double a40=(3 + l[4] + l[5] + l[6])/3.0;
	double a41=(2 + l[4] + l[6])/2.0;
	double a42=1 + l[6];
	double a43=(7 + l[0] + l[1] + l[2] + l[3] + l[4] + l[5] + l[7])/7.0;
	double a44=(6 + l[1] + l[2] + l[3] + l[4] + l[5] + l[7])/6.0;
	double a45=(5 + l[2] + l[3] + l[4] + l[5] + l[7])/5.0;
	double a46=(4 + l[3] + l[4] + l[5] + l[7])/4.0;
	double a47=(3 + l[4] + l[5] + l[7])/3.0;
	double a48=(2 + l[5] + l[7])/2.0;
	double a49=1 + l[7];
	double a50=(16 + l[0] + 2*l[1] + 3*l[2] + 3*l[3] + 3*l[4] + 2*l[5] + \
	l[6] + l[7])/16.0;
	double a51=(15 + l[0] + 2*l[1] + 2*l[2] + 3*l[3] + 3*l[4] + 2*l[5] + \
	l[6] + l[7])/15.0;
	double a52=(14 + l[0] + 2*l[1] + 2*l[2] + 2*l[3] + 3*l[4] + 2*l[5] + \
	l[6] + l[7])/14.0;
	double a53=(13 + l[0] + 2*l[1] + 2*l[2] + 2*l[3] + 2*l[4] + 2*l[5] + \
	l[6] + l[7])/13.0;
	double a54=(12 + l[0] + 2*l[1] + 2*l[2] + 2*l[3] + 2*l[4] + l[5] + \
	l[6] + l[7])/12.0;
	double a55=(14 + l[0] + l[1] + 2*l[2] + 3*l[3] + 3*l[4] + 2*l[5] + \
	l[6] + l[7])/14.0;
	double a56=(13 + l[0] + l[1] + 2*l[2] + 2*l[3] + 3*l[4] + 2*l[5] + \
	l[6] + l[7])/13.0;
	double a57=(12 + l[0] + l[1] + 2*l[2] + 2*l[3] + 2*l[4] + 2*l[5] + \
	l[6] + l[7])/12.0;
	double a58=(11 + l[0] + l[1] + 2*l[2] + 2*l[3] + 2*l[4] + l[5] + l[6] \
	+ l[7])/11.0;
	double a59=(12 + l[0] + l[1] + l[2] + 2*l[3] + 3*l[4] + 2*l[5] + l[6] \
	+ l[7])/12.0;
	double a60=(11 + l[0] + l[1] + l[2] + 2*l[3] + 2*l[4] + 2*l[5] + l[6] \
	+ l[7])/11.0;
	double a61=(10 + l[0] + l[1] + l[2] + 2*l[3] + 2*l[4] + l[5] + l[6] + \
	l[7])/10.0;
	double a62=(10 + l[0] + l[1] + l[2] + l[3] + 2*l[4] + 2*l[5] + l[6] + \
	l[7])/10.0;
	double a63=(9 + l[0] + l[1] + l[2] + l[3] + 2*l[4] + l[5] + l[6] + \
	l[7])/9.0;
	double a64=(8 + l[0] + l[1] + l[2] + l[3] + l[4] + l[5] + l[6] + \
	l[7])/8.0;
	double a65=(13 + l[1] + 2*l[2] + 3*l[3] + 3*l[4] + 2*l[5] + l[6] + \
	l[7])/13.0;
	double a66=(12 + l[1] + 2*l[2] + 2*l[3] + 3*l[4] + 2*l[5] + l[6] + \
	l[7])/12.0;
	double a67=(11 + l[1] + 2*l[2] + 2*l[3] + 2*l[4] + 2*l[5] + l[6] + \
	l[7])/11.0;
	double a68=(10 + l[1] + 2*l[2] + 2*l[3] + 2*l[4] + l[5] + l[6] + \
	l[7])/10.0;
	double a69=(11 + l[1] + l[2] + 2*l[3] + 3*l[4] + 2*l[5] + l[6] + \
	l[7])/11.0;
	double a70=(10 + l[1] + l[2] + 2*l[3] + 2*l[4] + 2*l[5] + l[6] + \
	l[7])/10.0;
	double a71=(9 + l[1] + l[2] + 2*l[3] + 2*l[4] + l[5] + l[6] + \
	l[7])/9.0;
	double a72=(9 + l[1] + l[2] + l[3] + 2*l[4] + 2*l[5] + l[6] + \
	l[7])/9.0;
	double a73=(8 + l[1] + l[2] + l[3] + 2*l[4] + l[5] + l[6] + \
	l[7])/8.0;
	double a74=(7 + l[1] + l[2] + l[3] + l[4] + l[5] + l[6] + l[7])/7.0;
	double a75=(10 + l[2] + 2*l[3] + 3*l[4] + 2*l[5] + l[6] + l[7])/10.0;
	double a76=(9 + l[2] + 2*l[3] + 2*l[4] + 2*l[5] + l[6] + l[7])/9.0;
	double a77=(8 + l[2] + 2*l[3] + 2*l[4] + l[5] + l[6] + l[7])/8.0;
	double a78=(8 + l[2] + l[3] + 2*l[4] + 2*l[5] + l[6] + l[7])/8.0;
	double a79=(7 + l[2] + l[3] + 2*l[4] + l[5] + l[6] + l[7])/7.0;
	double a80=(6 + l[2] + l[3] + l[4] + l[5] + l[6] + l[7])/6.0;
	double a81=(7 + l[3] + 2*l[4] + 2*l[5] + l[6] + l[7])/7.0;
	double a82=(6 + l[3] + 2*l[4] + l[5] + l[6] + l[7])/6.0;
	double a83=(5 + l[3] + l[4] + l[5] + l[6] + l[7])/5.0;
	double a84=(4 + l[4] + l[5] + l[6] + l[7])/4.0;
	double a85=(11 + l[2] + 2*l[3] + 3*l[4] + 2*l[5] + 2*l[6] + l[7])/11.0;
	double a86=(12 + l[1] + l[2] + 2*l[3] + 3*l[4] + 2*l[5] + 2*l[6] + \
	l[7])/12.0;
	double a87=(13 + l[1] + 2*l[2] + 2*l[3] + 3*l[4] + 2*l[5] + 2*l[6] + \
	l[7])/13.0;
	double a88=(14 + l[1] + 2*l[2] + 3*l[3] + 3*l[4] + 2*l[5] + 2*l[6] + \
	l[7])/14.0;
	double a89=(15 + l[1] + 2*l[2] + 3*l[3] + 4*l[4] + 2*l[5] + 2*l[6] + \
	l[7])/15.0;
	double a90=(16 + l[1] + 2*l[2] + 3*l[3] + 4*l[4] + 3*l[5] + 2*l[6] + \
	l[7])/16.0;
	double a91=(13 + l[0] + l[1] + l[2] + 2*l[3] + 3*l[4] + 2*l[5] + \
	2*l[6] + l[7])/13.0;
	double a92=(14 + l[0] + l[1] + 2*l[2] + 2*l[3] + 3*l[4] + 2*l[5] + \
	2*l[6] + l[7])/14.0;
	double a93=(15 + l[0] + l[1] + 2*l[2] + 3*l[3] + 3*l[4] + 2*l[5] + \
	2*l[6] + l[7])/15.0;
	double a94=(16 + l[0] + l[1] + 2*l[2] + 3*l[3] + 4*l[4] + 2*l[5] + \
	2*l[6] + l[7])/16.0;
	double a95=(17 + l[0] + l[1] + 2*l[2] + 3*l[3] + 4*l[4] + 3*l[5] + \
	2*l[6] + l[7])/17.0;
	double a96=(15 + l[0] + 2*l[1] + 2*l[2] + 2*l[3] + 3*l[4] + 2*l[5] + \
	2*l[6] + l[7])/15.0;
	double a97=(16 + l[0] + 2*l[1] + 2*l[2] + 3*l[3] + 3*l[4] + 2*l[5] + \
	2*l[6] + l[7])/16.0;
	double a98=(17 + l[0] + 2*l[1] + 2*l[2] + 3*l[3] + 4*l[4] + 2*l[5] + \
	2*l[6] + l[7])/17.0;
	double a99=(18 + l[0] + 2*l[1] + 2*l[2] + 3*l[3] + 4*l[4] + 3*l[5] + \
	2*l[6] + l[7])/18.0;
	double a100=(17 + l[0] + 2*l[1] + 3*l[2] + 3*l[3] + 3*l[4] + 2*l[5] + \
	2*l[6] + l[7])/17.0;
	double a101=(18 + l[0] + 2*l[1] + 3*l[2] + 3*l[3] + 4*l[4] + 2*l[5] + \
	2*l[6] + l[7])/18.0;
	double a102=(19 + l[0] + 2*l[1] + 3*l[2] + 3*l[3] + 4*l[4] + 3*l[5] + \
	2*l[6] + l[7])/19.0;
	double a103=(19 + l[0] + 2*l[1] + 3*l[2] + 4*l[3] + 4*l[4] + 2*l[5] + \
	2*l[6] + l[7])/19.0;
	double a104=(20 + l[0] + 2*l[1] + 3*l[2] + 4*l[3] + 4*l[4] + 3*l[5] + \
	2*l[6] + l[7])/20.0;
	double a105=(21 + l[0] + 2*l[1] + 3*l[2] + 4*l[3] + 5*l[4] + 3*l[5] + \
	2*l[6] + l[7])/21.0;
	double a106=(17 + l[1] + 2*l[2] + 3*l[3] + 4*l[4] + 3*l[5] + 2*l[6] + \
	2*l[7])/17.0;
	double a107=(18 + l[0] + l[1] + 2*l[2] + 3*l[3] + 4*l[4] + 3*l[5] + \
	2*l[6] + 2*l[7])/18.0;
	double a108=(19 + l[0] + 2*l[1] + 2*l[2] + 3*l[3] + 4*l[4] + 3*l[5] + \
	2*l[6] + 2*l[7])/19.0;
	double a109=(20 + l[0] + 2*l[1] + 3*l[2] + 3*l[3] + 4*l[4] + 3*l[5] + \
	2*l[6] + 2*l[7])/20.0;
	double a110=(21 + l[0] + 2*l[1] + 3*l[2] + 4*l[3] + 4*l[4] + 3*l[5] + \
	2*l[6] + 2*l[7])/21.0;
	double a111=(22 + l[0] + 2*l[1] + 3*l[2] + 4*l[3] + 5*l[4] + 3*l[5] + \
	2*l[6] + 2*l[7])/22.0;
	double a112=(23 + l[0] + 2*l[1] + 3*l[2] + 4*l[3] + 5*l[4] + 4*l[5] + \
	2*l[6] + 2*l[7])/23.0;
	double a113=(29 + 2*l[0] + 3*l[1] + 4*l[2] + 5*l[3] + 6*l[4] + 4*l[5] \
	+ 3*l[6] + 2*l[7])/29.0;
	double a114=(28 + l[0] + 3*l[1] + 4*l[2] + 5*l[3] + 6*l[4] + 4*l[5] + \
	3*l[6] + 2*l[7])/28.0;
	double a115=(27 + l[0] + 2*l[1] + 4*l[2] + 5*l[3] + 6*l[4] + 4*l[5] + \
	3*l[6] + 2*l[7])/27.0;
	double a116=(26 + l[0] + 2*l[1] + 3*l[2] + 5*l[3] + 6*l[4] + 4*l[5] + \
	3*l[6] + 2*l[7])/26.0;
	double a117=(25 + l[0] + 2*l[1] + 3*l[2] + 4*l[3] + 6*l[4] + 4*l[5] + \
	3*l[6] + 2*l[7])/25.0;
	double a118=(24 + l[0] + 2*l[1] + 3*l[2] + 4*l[3] + 5*l[4] + 4*l[5] + \
	3*l[6] + 2*l[7])/24.0;
	double a119=(23 + l[0] + 2*l[1] + 3*l[2] + 4*l[3] + 5*l[4] + 3*l[5] + \
	3*l[6] + 2*l[7])/23.0;
	double a120=(22 + l[0] + 2*l[1] + 3*l[2] + 4*l[3] + 5*l[4] + 3*l[5] + \
	3*l[6] + l[7])/22.0;
	return round(a1*a2*a3*a4*a5*a6*a7*a8*a9*a10*a11*a12*a13*a14*a15*a16*\
	a17*a18*a19*a20*a21*a22*a23*a24*a25*a26*a27*a28*a29*a30*a31*a32*a33*\
	a34*a35*a36*a37*a38*a39*a40*a41*a42*a43*a44*a45*a46*a47*a48*a49*a50*\
	a51*a52*a53*a54*a55*a56*a57*a58*a59*a60*a61*a62*a63*a64*a65*a66*a67*\
	a68*a69*a70*a71*a72*a73*a74*a75*a76*a77*a78*a79*a80*a81*a82*a83*a84*\
	a85*a86*a87*a88*a89*a90*a91*a92*a93*a94*a95*a96*a97*a98*a99*a100*a101*\
	a102*a103*a104*a105*a106*a107*a108*a109*a110*a111*a112*a113*a114*a115*\
	a116*a117*a118*a119*a120*1);
	
}

void singular_simple_alg_in(const string & L, const short & n,const short & d, const short dynkin[48], string & alg_in)
{
        //we want tho check bilinearlity
        //2. We define BI to check this
        string BI="Exists";
        //For A, D and E6 we have to check weather certain symmetry conditions are satisfied.
        //These are as given in https://doi.org/10.1063/1.1665888
        //2.1 First we do the A algebras
        if(L=="A"){
            int te=1; 
            for(int j=0; j<n;j++){
                if(dynkin[j]!=dynkin[n-1-j]){te=0; break;}
            }
            if(te==0) BI="N";
        }
        //2.2 Then the D algebras
        if(L=="D"){
            if(dynkin[n-1]!=dynkin[n-2]) BI="N";
        }
        //2.3 Then the E6 algebras
        if(L=="E"&&n==6){
            if(dynkin[0]!=dynkin[5]||dynkin[1]!=dynkin[3]) BI="N";
          }
         //3. We then want to check whether or not it is symmetric or not.
         //Taken from Table VIIIb of https://doi.org/10.1063/1.1665888
          if(BI=="Exists"){
              int m=0;
              if(L=="A"){
                  for(int k=0; k<n;k++) m+=dynkin[k]*(n-k)*(k+1);
              };
              if(L=="B"){
                  for(int k=0; k<n-1;k++) m+=dynkin[k]*(k+1)*(2*n-k);
                  m+=dynkin[n-1]*n*(n+1)/2;
              }
              if(L=="C"){
                  for(int k=0; k<n-1;k++) m+=dynkin[k]*(k+1)*(2*n-1-k);
                  m+=dynkin[n-1]*n*n*n*(n-1)/2;
              }
              if(L=="D"){
                  for(int k=0; k<n-2;k++) m+=dynkin[k]*(k+1)*(2*n-2-k);
                  m+=dynkin[n-2]*n*(n-1)/2;
                  m+=dynkin[n-1]*n*(n-1)/2;
              }
              if(L=="E"&&n==6) m=16*dynkin[0]+30*dynkin[1]+42*dynkin[2]+30*dynkin[3]+22*dynkin[4]+16*dynkin[5];
              if(L=="E"&&n==7) m=27*dynkin[0]+52*dynkin[1]+75*dynkin[2]+96*dynkin[3]+66*dynkin[4]+49*dynkin[5]+34*dynkin[6];
              if(L=="E"&&n==8) m=58*dynkin[0]+114*dynkin[1]+168*dynkin[2]+220*dynkin[3]+270*dynkin[4]+182*dynkin[5]+136*dynkin[6]+92*dynkin[7];
              if(L=="F") m=22*dynkin[0]+42*dynkin[1]+30*dynkin[2]+16*dynkin[3];
              if(L=="G") m=6*dynkin[0]+10*dynkin[1];
    
              if(m%2==0) BI="Symmetric";
              if(m%2==1) BI="Skew";
          }
          if(BI=="Exists"){   cout<<"Something wrong with function"<<endl; exit(-1);}

          string sup_L; //previously called to_alg
          short sup_rank;
          if(BI=="N"){sup_L="A"; sup_rank=d-1;}
          else if(BI=="Symmetric"&&d%2==0){ sup_L="D"; sup_rank=(d/2);}
          else if(BI=="Symmetric"&&d%2==1){ sup_L="B"; sup_rank=(d-1)/2;}
          else if(BI=="Skew"&&d%2==0){ sup_L="C"; sup_rank=d/2;}
          else{cout<<"No maximal found"<<endl; cout<<BI<<d<<endl; exit(-1);}
          if(sup_L=="B"&&sup_rank==1){sup_L="A";sup_rank=1;} 
          if(sup_L=="C"&&sup_rank==1){sup_L="A";sup_rank=1;} 
          if(sup_L=="D"&&sup_rank==1){sup_L="A";sup_rank=1;} 
          if(sup_L=="B"&&sup_rank==2){ sup_L="C"; sup_rank=2;}
          if(sup_L=="D"&&sup_rank==2){sup_L="A";sup_rank=2;}  
          if(sup_L=="D"&&sup_rank==3){sup_L="A";sup_rank=3;}  
          if(sup_L==L && sup_rank==n ){sup_L="A"; sup_rank=d-1;}
          
          alg_in=sup_L+to_string(sup_rank);
         
}
void recursiveweight(const string & alg_type,  short int  w[48], const int & a, const int & n, short int list_of_weights[1000][48], 
short int list_of_dim[1000],  string list_of_alg[1000], short int list_of_rank[1000], long int list_of_Anom_Coeff[1000], 
short list_of_ws[1000][48][48], short list_of_dual[1000][48][48],string list_of_singular_embeds[1000])
{
    short int wnew[48] ;
    for(int p=0; p<48; p++){ wnew[p]=w[p];}
	for(int i=0; i>-1;i++){
		 long int dim=0;
         if(alg_type=="A") dim=dimA(wnew,n);
         if(alg_type=="B") dim=dimB(wnew,n);
         if(alg_type=="C") dim=dimC(wnew,n);
         if(alg_type=="D") dim=dimD(wnew,n);
         if(alg_type=="G") dim=dimG2(wnew);
         if(alg_type=="F") dim=dimF4(wnew);
         if(alg_type=="E" && n==6) dim=dimE6(wnew);
         if(alg_type=="E" && n==7) dim=dimE7(wnew);
         if(alg_type=="E" && n==8) dim=dimE8(wnew);
		 if(dim>48||dim<0) break;
		 if(a<n-1) recursiveweight(alg_type,wnew,a+1,n,list_of_weights,list_of_dim,list_of_alg,list_of_rank,list_of_Anom_Coeff,list_of_ws,list_of_dual,list_of_singular_embeds); 
		 if(a==n-1&&dim!=1){
             if(ind>1000-2){cout<<"Arrays are not large enoug"<<endl; exit(-1);}
             for(int p=0; p<n; p++){list_of_weights[ind][p]=wnew[p];}
             list_of_dim[ind]=dim;
             list_of_alg[ind]=alg_type;
             list_of_rank[ind]=n;
             singular_simple_alg_in(alg_type,n,dim, list_of_weights[ind],list_of_singular_embeds[ind]);
             weight_system_single_rep(alg_type,n,list_of_weights[ind],list_of_ws[ind]);
             for(int w=0; w<48; w++){
                 if(list_of_ws[ind][w][0]==-1234){if(w!=dim){cout<<"error in weight systems"<<endl; exit(-1);}break;}
                 dynkin_to_dual_basis(alg_type,n,list_of_ws[ind][w],list_of_dual[ind][w]);
             }
             if(alg_type=="A") list_of_Anom_Coeff[ind]=dim*A_anomaly_weight(wnew,n);
             ind++;
         }
		 wnew[a]++; 

		  }
}


//////////////////
//////////////////
//Functions used in part C
/////////////////
//////////////////


//////////////////
//////////////////
//Functions used in part D
/////////////////
//////////////////

void level_n_recursive(int & level_n_combo_max,short list_n_combinations[][2],short int list_n_of_dim[], int & level_n_max, short int level_n_reps[][24],  short int level_n_last_single_id[],
            const short valid_pairs[100][2], const short & no_valid_pairs,const short & last_id, const short rep1[24],
             const short rep2[24], const short int list_2_of_dim[1000],const short int list_of_dim[1000],   short int new_list[24][2],
              int new_max_id,const int & old_dim,const short count_rep1[2000],const short count_rep2[2000],short counter_pairs_rep1[2000],short counter_pairs_rep2[2000],
              const short & max_id_of_non_trival_pairs,const short & last_single_id){
                  //1. We incrimpent the new_max_id. This corresponds to the next empty space in new_list, which we have not yet filled.
                  new_max_id++;
                  if(new_max_id>23){cout<<"Length of rep larger then expected"<<endl; exit(-1);}
    
                  //2. Starting from the last_id, to prevent us overcounting, we can through all the valid pairs.
                  for(short id=last_id;id<=no_valid_pairs;id++){
                      //2.5 Have to initialize these now otherwise we will jump over them:
                      bool exact=true;
                      bool to_much=false;
                      //3. If we are on the first incrementation, and we are into the trivial pairs i.e. those of the form [a,-1] or [-1,b] and past the first of these
                      //we will never be able to finish with the correct number of reps, so we break the loop.
                      if(new_max_id==0 && id>max_id_of_non_trival_pairs+1)  break;
                      //4. We add our new pair to the list.
                      new_list[new_max_id][0]=valid_pairs[id][0];
                      new_list[new_max_id][1]=valid_pairs[id][1];
                      //5. We take our old dimension and add on the contribution from the new pair.
                      int dim=old_dim;
                      if(new_list[new_max_id][0]==-1 && new_list[new_max_id][1]!=-1){dim+=list_of_dim[new_list[new_max_id][1]];}
                      else if(new_list[new_max_id][0]!=-1 && new_list[new_max_id][1]==-1){dim+=list_2_of_dim[new_list[new_max_id][0]];}
                      else if(new_list[new_max_id][0]!=-1 && new_list[new_max_id][1]!=-1){dim+=list_2_of_dim[new_list[new_max_id][0]]*list_of_dim[new_list[new_max_id][1]];}
                      if(dim>48) goto Semi_Label_Cleaning_Up_L3;
                      //6. We now increment our counter for the created rep to take account of the new pair added.
                      //We must make sure we undo this, hence why all `continues' from here on are replaced with `goto''s so we can undo this.
                      if(new_list[new_max_id][1]==-1){counter_pairs_rep1[new_list[new_max_id][0]+1]++;}
                      else{
                          counter_pairs_rep1[new_list[new_max_id][0]+1]+=list_of_dim[new_list[new_max_id][1]];
                      }
                      if(new_list[new_max_id][0]==-1){counter_pairs_rep2[new_list[new_max_id][1]+1]++;}
                      else{
                                  counter_pairs_rep2[new_list[new_max_id][1]+1]+=list_2_of_dim[new_list[new_max_id][0]];
                      }
                      //7.We check that the number of times an irrep appears in the first-slot of newlist (corrected for dim) does not exceed the number of times in rep1.
                      for(int ai=0; ai<24; ai++){
                          short a = rep1[ai];
                          if(a==-1) break;
                          short counta=count_rep1[a+1];
                          short counta_in_new=counter_pairs_rep1[a+1];
                          if(counta_in_new>counta){to_much=true; break;}
                          if(counta!=counta_in_new){exact=false;}  
                      }
                      if(to_much) goto Label_Cleaning_Up_L3;
                      //8. We do the same as above but now for rep2.
                      for(int bi=0; bi<24; bi++){
                          short b = rep2[bi];
                          if(b==-1) break;
                          short countb=count_rep2[b+1];;
                          short countb_in_new=counter_pairs_rep2[b+1];
                          if(countb_in_new>countb){to_much=true; break;}
                          if(countb!=countb_in_new){exact=false;}  
                      }
                      if(to_much) goto Label_Cleaning_Up_L3;
                      //9.If exact=true, then we have the correct number of represenations and we add it to our list.
                      // if exact=false, then we move onto the next itteration of this program.
        
                      if(exact){
                          //4.1 We now go through the process of adding things to our lists
                          //4.1.1 We increment level_n_max by one.
                          level_n_max++;
                          for(int p=0; p<24; p++){ 
                              //4.1.2 The next pair we want to add is.
                              int ap=new_list[p][0];
                              int bp=new_list[p][1];
                              //4.1.3 If they are both -1, we have reached the end and can break.
                              if(ap==-1&&bp==-1) break;
                              //4.1.4. We want to check if the combo [ap,bp] is already in the list
                              // list_n_combinations. If it is we add to our level_n_reps in the pth position
                              bool alread_in=false;
                              for(int k=0; k<=level_n_combo_max;k++){
                                  if(ap==list_n_combinations[k][0] && bp==list_n_combinations[k][1] ){
                                      alread_in=true; 
                                      level_n_reps[level_n_max][p]=k;
                                      break;}
                              }
                              if(alread_in) continue;
                              //4.1.5 If not already in we must add it. First the values themselves
                              level_n_combo_max++;
                              list_n_combinations[level_n_combo_max][0]=ap;
                              list_n_combinations[level_n_combo_max][1]=bp;
                              //4.1.6 We now add the dimensions
                              if(ap==-1){list_n_of_dim[level_n_combo_max]=list_of_dim[bp];}
                              else if(bp==-1){list_n_of_dim[level_n_combo_max]=list_2_of_dim[ap];}
                              else{list_n_of_dim[level_n_combo_max]=list_2_of_dim[ap]*list_of_dim[bp];}
                              //4.1.7  We complete by adding this new combo to our list
                              level_n_reps[level_n_max][p]=level_n_combo_max;
            
                          }
                          //4.1.8 Finally we add the last_single_id 
                          level_n_last_single_id[level_n_max]=last_single_id;
                      }
                      else{
                          level_n_recursive(level_n_combo_max,list_n_combinations,list_n_of_dim,level_n_max,level_n_reps,level_n_last_single_id,
                                      valid_pairs,no_valid_pairs,id,rep1,rep2,list_2_of_dim,list_of_dim,new_list,new_max_id,dim,count_rep1,count_rep2,counter_pairs_rep1,counter_pairs_rep2,max_id_of_non_trival_pairs,last_single_id);
                      }
        
                      //A.10. Finally we need to clean up from step 6
                      Label_Cleaning_Up_L3:
                      if(new_list[new_max_id][1]==-1){counter_pairs_rep1[new_list[new_max_id][0]+1]--;}
                      else{
                          counter_pairs_rep1[new_list[new_max_id][0]+1]-=list_of_dim[new_list[new_max_id][1]];
                      }
                      if(new_list[new_max_id][0]==-1){counter_pairs_rep2[new_list[new_max_id][1]+1]--;}
                      else{
                                  counter_pairs_rep2[new_list[new_max_id][1]+1]-=list_2_of_dim[new_list[new_max_id][0]];
                      }
        
                      //A.11. We need to remove the things we added to the new_list, in step 4
                      Semi_Label_Cleaning_Up_L3:
                      new_list[new_max_id][0]=-1;
                      new_list[new_max_id][1]=-1;
                   } 
              
              
              }
   
void level_n_function(int & level_n_combo_max,short list_n_combinations[][2],short int list_n_of_dim[], int & level_n_max, short int level_n_reps[][24],  short int level_n_last_single_id[],
            const short rep1[24], const short rep2[24], 
                const short int list_2_of_dim[1000], const short int list_of_dim[1000],
                    const short count_rep1[2000],const short count_rep2[2000],const short & last_single_id){
                        //1. Creating the array which will hold the pairs.
                        short valid_pairs[100][2];
                        fill(valid_pairs[0], valid_pairs[0] + 200,-1);
    
                        //2. Generating the non-trivial pairs.
                         short no_valid_pairs=-1;
                         for(short ai=0; ai<24; ai++){
                             short a=rep1[ai];
                             if(a==-1) break;
                             short counta=count_rep1[a+1];
                             for(short bi=0; bi<24; bi++){
                                 short b=rep2[bi];
                                 if(b==-1) break;
                                 short countb=count_rep2[b+1];
                                 if(countb<list_2_of_dim[a]) continue;
                                 if(counta<list_of_dim[b]) continue;
            
                                 bool in_already=false;
                                 for(int k=0; k<=no_valid_pairs; k++){
                                     if(valid_pairs[k][0]==a && valid_pairs[k][1]==b){in_already=true; break;}
                                 }
                                 if(in_already) continue;
                                 no_valid_pairs++;
                                 valid_pairs[no_valid_pairs][0]=a;
                                 valid_pairs[no_valid_pairs][1]=b;
                             }
                         }
                         //3. The program now splits into two. If the number of non-trivial pairs=0, then the only new rep is the one formmed the trivial direct sum (the first part)
                         //Alternatively if there are non-trival pairs then we go into the recursive function
                         short max_id_of_non_trival_pairs=no_valid_pairs;
                         if(max_id_of_non_trival_pairs==-1){//When this is true the only valid combo corresponds to the actual addition, of the reps. There is no other pairing that works.
                             short new_list[24][2];
                             fill(new_list[0], new_list[0] + 48,-1);
                             int pos_in_list=-1;
                             int dim=0;
                             for(short ai=0; ai<24; ai++){
                                 short a=rep1[ai];
                                 if(a==-1) break;
                                 pos_in_list++;
                                 new_list[pos_in_list][0]=a;
                                 new_list[pos_in_list][1]=-1;
                                 dim+=list_2_of_dim[a];
                             }
                             for(short bi=0; bi<24; bi++){
                                 short b=rep2[bi];
                                 if(b==-1) break;
                                 pos_in_list++;
                                 new_list[pos_in_list][0]=-1;
                                 new_list[pos_in_list][1]=b;
                                 dim+=list_of_dim[b];
                             }
                             if(dim<=48){
                                     //4.1 We now go through the process of adding things to our lists
                                     //4.1.1 We increment level_n_max by one.
                                     level_n_max++;
                                     for(int p=0; p<24; p++){ 
                                         //4.1.2 The next pair we want to add is.
                                         int ap=new_list[p][0];
                                         int bp=new_list[p][1];
                                         //4.1.3 If they are both -1, we have reached the end and can break.
                                         if(ap==-1&&bp==-1) break;
                                         //4.1.4. We want to check if the combo [ap,bp] is already in the list
                                         // list_n_combinations. If it is we add to our level_n_reps in the pth position
                                         bool alread_in=false;
                                         for(int k=0; k<=level_n_combo_max;k++){
                                             if(ap==list_n_combinations[k][0] && bp==list_n_combinations[k][1] ){
                                                 alread_in=true; 
                                                 level_n_reps[level_n_max][p]=k;
                                                 break;}
                                         }
                                         if(alread_in) continue;
                                         //4.1.5 If not already in we must add it. First the values themselves
                                         level_n_combo_max++;
                                         list_n_combinations[level_n_combo_max][0]=ap;
                                         list_n_combinations[level_n_combo_max][1]=bp;
                                         //4.1.6 We now add the dimensions
                                         if(ap==-1){list_n_of_dim[level_n_combo_max]=list_of_dim[bp];}
                                         else if(bp==-1){list_n_of_dim[level_n_combo_max]=list_2_of_dim[ap];}
                                         else{list_n_of_dim[level_n_combo_max]=list_2_of_dim[ap]*list_of_dim[bp];}
                                         //4.1.7  We complete by adding this new combo to our list
                                         level_n_reps[level_n_max][p]=level_n_combo_max;
                 
                                     }
                                     //4.1.8 Finally we add the last_single_id 
                                     level_n_last_single_id[level_n_max]=last_single_id;
                 
                             }
                         }
                         else{//For parts making it here, we have a non-trivial pairing.
                             //5.1 Adding the pairs [a,-1] and [-1,b] to the list
                             for(short ai=0; ai<24; ai++){
                                 short a=rep1[ai];
                                 if(a==-1) break;
                                 bool in_already=false;
                                 for(int k=0; k<=no_valid_pairs; k++){
                                     if(valid_pairs[k][0]==a && valid_pairs[k][1]==-1){in_already=true; break;}
                                 }
                                 if(in_already) continue;
                                 no_valid_pairs++;
                                 valid_pairs[no_valid_pairs][0]=a;
                                 valid_pairs[no_valid_pairs][1]=-1; }
                             for(short bi=0; bi<24; bi++){
                                 short b=rep2[bi];
                                 if(b==-1) break;
                                 bool in_already=false;
                                 for(int k=0; k<=no_valid_pairs; k++){
                                     if(valid_pairs[k][0]==-1 && valid_pairs[k][1]==b){in_already=true; break;}
                                 }
                                 if(in_already) continue;
                                 no_valid_pairs++;
                                 valid_pairs[no_valid_pairs][0]=-1;
                                 valid_pairs[no_valid_pairs][1]=b;}
    
   
    
                             //5.2 Creating a list for the recursive pair formula
                             short new_list[24][2];
                             fill(new_list[0], new_list[0] + 48,-1);    
                             short int counter_pairs_rep1[2000]={0};
                             short int counter_pairs_rep2[2000]={0};
                             level_n_recursive(level_n_combo_max,list_n_combinations,list_n_of_dim,level_n_max,level_n_reps,level_n_last_single_id,
                                         valid_pairs,no_valid_pairs,0,rep1,rep2,list_2_of_dim,list_of_dim,new_list,-1,0,count_rep1,count_rep2,counter_pairs_rep1,counter_pairs_rep2,max_id_of_non_trival_pairs,last_single_id);
                         }
                        
                    }
   



//////////////////
///Branchings
/////////////////
int lexsort(const void* arr1, const void* arr2) { //taken from https://stackoverflow.com/questions/14092642/sorting-a-2-dimensional-array-in-c?noredirect=1&lq=1
     /* Convert back to the proper type. */
     const int* one = (const int*) arr1;
     const int* two = (const int*) arr2;

     /* Do an element-by-element comparison.  If a mismatch is found, report how
      * the arrays compare against one another.
      */
     for (size_t i = 0; i < 48; i++) {
         if (one[i] < two[i]) return -1;
         if (one[i] > two[i]) return +1;
     }

     /* If we get here, the arrays are equal to one another. */
     return 0;
}
int lexsort_alg(const void* arr1, const void* arr2) { //taken from https://stackoverflow.com/questions/14092642/sorting-a-2-dimensional-array-in-c?noredirect=1&lq=1
    /* Convert back to the proper type. */
    const short* one = (const short*) arr1;
    const short* two = (const short*) arr2;

    /* Do an element-by-element comparison.  If a mismatch is found, report how
     * the arrays compare against one another.
     */
    for (size_t i = 0; i < 24; i++) {
        if (one[i] < two[i]) return -1;
        if (one[i] > two[i]) return +1;
    }

    /* If we get here, the arrays are equal to one another. */
    return 0;
}
int lexsortshort(const void* arr1, const void* arr2) { //taken from https://stackoverflow.com/questions/14092642/sorting-a-2-dimensional-array-in-c?noredirect=1&lq=1
     /* Convert back to the proper type. */
     const short* one = (const short*) arr1;
     const short* two = (const short*) arr2;

     /* Do an element-by-element comparison.  If a mismatch is found, report how
      * the arrays compare against one another.
      */
     for (size_t i = 0; i < 3; i++) {
         if (one[i] < two[i]) return -1;
         if (one[i] > two[i]) return +1;
     }

     /* If we get here, the arrays are equal to one another. */
     return 0;
}


int first_sort ( const void* arr1, const void* arr2)
   { const short* one = (const short*) arr1;
     const short* two = (const short*) arr2;
     if(one[0]<two[0]) return -1;
     if(one[0]>two[0]) return +1; 
     return 0;
  }
int lexsortstring(const void* arr1, const void* arr2) { //taken from https://stackoverflow.com/questions/14092642/sorting-a-2-dimensional-array-in-c?noredirect=1&lq=1
     /* Convert back to the proper type. */
     const string* one = (const string*) arr1;
     const string* two = (const string*) arr2;

     /* Do an element-by-element comparison.  If a mismatch is found, report how
      * the arrays compare against one another.
      */
     for (size_t i = 0; i < 48; i++) {
         if (one[i] < two[i]) return -1;
         if (one[i] > two[i]) return +1;
     }

     /* If we get here, the arrays are equal to one another. */
     return 0;
}
bool equality_of_projections(const short pm1[48][48],const short pm2[48][48], const short & rank_sub, const string  current_alg[], const int & current_alg_max,
const short & ind_in, const string list_of_alg[1000], const short list_of_rank[1000], const short list_of_dim[1000],const short list_of_ws[1000][48][48] )
{ 
    bool are_equal=true;
    int off_set=0;
    for(int cur=0; cur<=current_alg_max; cur++){
        int n=myrank(current_alg[cur]);
        if(current_alg[cur]=="A1"){
            for(int i=0; i<rank_sub; i++){//A1 doesn't have any reps in the list so we must give it special footing.
                //if(pm1[i][off_set]!=pm2[i][off_set]){are_equal=false;return are_equal;}
            if(!(pm1[i][off_set]==pm2[i][off_set]||pm1[i][off_set]==-pm2[i][off_set])){are_equal=false;return are_equal;}
            
            }
        }
        else{
            for(int ind_tp=0; ind_tp<ind_in; ind_tp++){
                //we check if the algebra is the algebra of sup_alg,
                //if it is not we break
                if(list_of_alg[ind_tp]+to_string(list_of_rank[ind_tp])!=current_alg[cur]) continue;
                //we take the weight system and act on it with our two projection matrices
                //to get new weight sytems

                int wspm1[48][48]={{0}};
                for(int w=0; w<list_of_dim[ind_tp]; w++){for(int i=0; i<rank_sub; i++){for(int j=0; j<n; j++) wspm1[w][i]+=pm1[i][off_set+j]*list_of_ws[ind_tp][w][j];}}
     
                int wspm2[48][48]={{0}};
                for(int w=0; w<list_of_dim[ind_tp]; w++){for(int i=0; i<rank_sub; i++){for(int j=0; j<n; j++) wspm2[w][i]+=pm2[i][off_set+j]*list_of_ws[ind_tp][w][j];}}
                //
      
                qsort(wspm1,48,sizeof(int[48]),lexsort);
                qsort(wspm2,48,sizeof(int[48]),lexsort);
               // sort(wspm2,wspm2+48);
                //tests if two arrays are equal 
                /*for(int w=0; w<48; w++){
                    for(int r=0; r<2; r++){
                        cout<<wspm1[w][r]<<", ";
                    }
                    cout<<endl;
                }*/
                if(!(memcmp(wspm1, wspm2, sizeof(int) * 48 * 48) == 0)){  are_equal=false;return are_equal;}
            
            }
        }
        off_set+=n;
       
    }
    //we cycle through all irreps
   
    
    return are_equal;
}


bool equality_of_projections_SM(const short pm1[4][48],const short pm2[4][48], const short & rank_sub, const string  current_alg[], const int & current_alg_max,
const short & ind_in, const string list_of_alg[1000], const short list_of_rank[1000], const short list_of_dim[1000],const short list_of_ws[1000][48][48],const int mult_row_1, const int mult_row_2)
{ 
    bool are_equal=true;
    int off_set=0;
    for(int cur=0; cur<=current_alg_max; cur++){
     
        int n=myrank(current_alg[cur]);
        if(current_alg[cur]=="A1"){
            for(int i=0; i<rank_sub; i++){//A1 doesn't have any reps in the list so we must give it special footing.
             //if(pm1[i][off_set]!=pm2[i][off_set]){are_equal=false;return are_equal;}
             if(pm1[i][off_set]!=pm2[i][off_set]&&pm1[i][off_set]!=-pm2[i][off_set]){are_equal=false;return are_equal;}
            }
        }
        else{
            for(int ind_tp=0; ind_tp<ind_in; ind_tp++){
                //we check if the algebra is the algebra of sup_alg,
                //if it is not we break
                if(list_of_alg[ind_tp]+to_string(list_of_rank[ind_tp])!=current_alg[cur]) continue;
                //we take the weight system and act on it with our two projection matrices
                //to get new weight sytems

                int wspm1[48][4]={{0}};
                for(int w=0; w<list_of_dim[ind_tp]; w++){for(int i=0; i<4; i++){
                    for(int j=0; j<n; j++) wspm1[w][i]+=pm1[i][off_set+j]*list_of_ws[ind_tp][w][j];
                    if(i==3) wspm1[w][i]*=mult_row_2;//We are timsing so opposite to what one would expect.
                    
                }}
     
                int wspm2[48][4]={{0}};
                for(int w=0; w<list_of_dim[ind_tp]; w++){for(int i=0; i<4; i++){
                    for(int j=0; j<n; j++) wspm2[w][i]+=pm2[i][off_set+j]*list_of_ws[ind_tp][w][j]; 
                    if(i==3) wspm2[w][i]*=mult_row_1;//We are timsing so opposite to what one would expect.
                }}
                //
      
                qsort(wspm1,48,sizeof(int[4]),lexsort);
                qsort(wspm2,48,sizeof(int[4]),lexsort);
             
               // sort(wspm2,wspm2+48);
                //tests if two arrays are equal 
                /*for(int w=0; w<48; w++){
                    for(int r=0; r<2; r++){
                        cout<<wspm1[w][r]<<", ";
                    }
                    cout<<endl;
                }*/
                if(!(memcmp(wspm1, wspm2, sizeof(int) * 4 * 48) == 0)){  are_equal=false;return are_equal;}
            
            }
        }
        off_set+=n;
    }
    //we cycle through all irreps
   
    
    return are_equal;
}
//////////////////
///Functions for part G
//////////////////
//we only get those integer partions
//where a number is not repeated more then three times.
//if it is then it cannot correspond to the SM.
short integer_partitions[13][77][13]={{{0}}, {{1}}, {{2}, {1, 1}}, {{3}, {2, 1}, {1, 1, 1}}, {{4}, {3, 1}, {2, 2}, {2, 1, 1},{-2,-2}}, 
 {{5}, {4, 1}, {3, 2}, {3, 1, 1}, {2, 2, 1}, {2, 1, 1, 1},{-2,-2,1}}, {{6}, {5, 1}, {4, 2}, {4, 1, 1}, {3, 3}, {3, 2, 1}, {3, 1, 1, 1}, {2, 2, 2}, 
  {2, 2, 1, 1},{-3,-2},{-2,-2,1,1},{-2,-2,2}}};//we've got rid one ones which will nt be fesable.
short max_indices_partitions[13]={-1,0,1,2,4,6,11};
//void add_next_A1_algebra(const short multiplicities[MAXIRREP],const int & max_unique, const int & lev, int A1_to_add[MAXA1sTOADD][MAXA1][MAXIRREP],int offset[MAXIRREP][2]){
    
    
    //}
//////////////////
///Row reduce and solving linear equations
//////////////////
void swap(short M[48][48],const int & swap1,const int & swap2, const int & nocols){
    int temp1[48]={0};
    int temp2[48]={0};
    for(int i=0; i<nocols;i++){temp1[i]=M[swap1][i];temp2[i]=M[swap2][i];}
    for(int i=0; i<nocols;i++){M[swap1][i]=temp2[i];M[swap2][i]=temp1[i];}
}
void reduce_down(short M[48][48], const int & fixed_row,const int & col,const int & norows,const int & nocols){
    for(int i=fixed_row+1;i<norows;i++){
        short milead=M[i][col];
        for(int j=0; j<nocols;j++){
        M[i][j]=M[i][j]*M[fixed_row][col]-M[fixed_row][j]*milead;
    }
    }
}
void reduce_up(short M[48][48], const int & fixed_row, const int & col, const int & nocols){
    for(int i=0;i<fixed_row;i++){
        short milead=M[i][col];
        for(int j=0; j<nocols;j++){
        M[i][j]=M[i][j]*M[fixed_row][col]-M[fixed_row][j]*milead;
        }
    }
}
void coprime( short nums[48], const int & nocols){
   
    int lcd_nums=1; 
    bool non_zero=false;
    for(int r=0; r<nocols; r++){if(nums[r]!=0) non_zero=true;}
    //we cycle through each of the rows.
    if(non_zero){for(int i=1; i>0; i++){
            int a=0; 
            int b=1;
      
            for(int j=0; j<nocols; j++ ){
                if(i>abs(nums[j])&&nums[j]!=0){a=1;b=0;break;}
                if(nums[j]%i!=0){b=0;break;}
            }
            if(b==1) lcd_nums=i;
            if(a==1) break;
        
        }
        for(int r=0; r<nocols; r++){nums[r]/=lcd_nums;}
    }
    
}
void simplify_coprime(short  M[48][48], const int & norows, const int & nocols){
    //we do each row seperatly.
    for(int i=0; i<norows;i++){
        coprime(M[i],nocols);
    }
}
void row_reduce(short M_orgin[48][48],short M[48][48],const int & norows, const int & nocols,int & rank_array){
    for(int r=0; r<norows; r++){
        for(int c=0; c<nocols; c++){
            M[r][c]=M_orgin[r][c];
        }
    }
    int pivrow;
    int last_fixed_row=-1;
    //we cycle through each column.
    for(int col=0; col<nocols; col++){
        int a=0;
        //we then cycle through each row.
        //to find the first one with a non-zero entry in that column.
        for(int row=last_fixed_row+1; row<norows; row++){
            if(M[row][col]!=0){pivrow=row; a=1; break;}
        }
        //if there is a non-zero entry
        if(a==1){
            //we move this row, denoted pivrow
            //to the position of the last_fixed_row+1.
            swap(M,pivrow,last_fixed_row+1,nocols);
            //we then subtract rows below
            reduce_down(M,last_fixed_row+1,col,norows,nocols);
            //we then subtract cols above.
            reduce_up(M,last_fixed_row+1,col,nocols);
            //we want to simplify it
            simplify_coprime(M,norows,nocols);
            last_fixed_row++;
            if(last_fixed_row==norows) break;
        }
        
    }
    rank_array=0;
    for(int r=0;r<norows; r++){
        bool zero=true;
        for(int c=0; c<nocols; c++){
            if(M[r][c]!=0){zero=false; break;}
        }
        if(!zero) rank_array++;
    }
    
}

//////////////////
//Finding subalgebras.
/////////////////
//this returns the id in either...
#define SALM 200//size of sub_algs_list and related entries 200
#define SAA2M 200 //size of sub_algs_all[*] and related entries 200
#define BM3M 1000 //size of branching_matrices[*][*] and related entries 1000
#define BMOUTM 1000 //size of branching_matrices[*][*] and related entries
#define SAPPM 10000 //size of sup_alg_p_part and related entries.
#define MAXSUB 24//Maximum number of subalgebras we want to deal with.
#define NUMSM 2000//max number of algebras we will find at the end.

int get_sub_algebras_2(const string current_alg_arr[], const int & current_alg_max,
const int & max_projection_ind_part,const string (&sup_alg_p_part)[SAPPM],const string (&sub_alg_p_part)[SAPPM][20],const short (&pm_rows_part)[SAPPM], const short (&pm_cols_part)[SAPPM],const short (&projection_matrices_part)[SAPPM][48][48],
int & sub_algs_list_max, string sub_algs_list[SALM],short  sub_algs_all[SALM][SAA2M][MAXSUB], short sub_algs_max[SALM],
short branching_matrices[SALM][SAA2M][BM3M][48][48],short (&branching_matrices_max)[SALM][SAA2M],
 const string list_of_alg[1000], const short list_of_rank[1000], const short list_of_dim[1000],const short list_of_ws[1000][48][48],
 short sub_alg_level[SALM],const short & level_to_do)
#include "get_sub_alg.h"
int get_sub_algebras(const string current_alg_arr[], const int & current_alg_max,
 const int & max_projection_ind_part,const string (&sup_alg_p_part)[SAPPM],const string (&sub_alg_p_part)[SAPPM][20],const short (&pm_rows_part)[SAPPM], const short (&pm_cols_part)[SAPPM],const short (&projection_matrices_part)[SAPPM][48][48],
int & sub_algs_list_max, string sub_algs_list[SALM],short  sub_algs_all[SALM][SAA2M][MAXSUB], short sub_algs_max[SALM],
short branching_matrices[SALM][SAA2M][BM3M][48][48],short (&branching_matrices_max)[SALM][SAA2M],
 const string list_of_alg[1000], const short list_of_rank[1000], const short list_of_dim[1000],const short list_of_ws[1000][48][48],
 short sub_alg_level[SALM],const short & level_to_do,
 const short (&projection_matrix_to_times)[48][48],const short (&projection_matrix_to_compare)[48][48], short (&branching_matrices_out)[BMOUTM][48][48],  int & branching_matrix_out_max)
  //const short (&alg_parts)[MAXSUB]={0},const int alg_parts_max=0,const short (&alg_parts_sorted)[MAXSUB]={0},const short (&alg_parts_with_indices)[MAXSUB][2]={0},const int & sol=0,
 // const int & sol2=0,const short (&SM_projection_into_sup)[NUMSM][48][48]={0}, bool (&SM_sub_embeddings)[NUMSM][NUMSM]={0}, const int & no_cols=0)
#define LEV_minus
#include "get_sub_alg.h"

/*int get_sub_algebras_3(const string current_alg_arr[], const int & current_alg_max,
const int & max_projection_ind_part,const string (&sup_alg_p_part)[SAPPM],const string (&sub_alg_p_part)[SAPPM][20],const short (&pm_rows_part)[SAPPM], const short (&pm_cols_part)[SAPPM],const short (&projection_matrices_part)[SAPPM][48][48],
int & sub_algs_list_max, string sub_algs_list[SALM],short  sub_algs_all[SALM][SAA2M][MAXSUB], short sub_algs_max[SALM],
short branching_matrices[SALM][SAA2M][BM3M][48][48],short (&branching_matrices_max)[SALM][SAA2M],
const string list_of_alg[1000], const short list_of_rank[1000], const short list_of_dim[1000],const short list_of_ws[1000][48][48],
short sub_alg_level[SALM],const short & level_to_do,
const short projection_matrix_to_times[48][48],const short projection_matrix_to_compare[48][48], short branching_matrices_out[BMOUTM][48][48],  int  branching_matrix_out_max,
  const short alg_parts[MAXSUB],const int alg_parts_max,const short alg_parts_sorted[MAXSUB],const short alg_parts_with_indices[MAXSUB][2],const int & sol,
const int & sol2,const short SM_projection_into_sup[NUMSM][48][48], bool SM_sub_embeddings[NUMSM][NUMSM], const int & no_cols, const int SM_mult_row_3[NUMSM],const short SM_ws_max[NUMSM], const  int SM_ws[NUMSM][48][48])
#define LEV_TO_DOm3
#include "get_sub_alg.h"*/
int get_sub_algebras_3(const string current_alg_arr[], const int & current_alg_max,
const int & max_projection_ind_part,const string (&sup_alg_p_part)[SAPPM],const string (&sub_alg_p_part)[SAPPM][20],const short (&pm_rows_part)[SAPPM], const short (&pm_cols_part)[SAPPM],const short (&projection_matrices_part)[SAPPM][48][48],
int & sub_algs_list_max, string sub_algs_list[SALM],short  sub_algs_all[SALM][SAA2M][MAXSUB], short sub_algs_max[SALM],
short branching_matrices[SALM][SAA2M][BM3M][48][48],short (&branching_matrices_max)[SALM][SAA2M],
const string list_of_alg[1000], const short list_of_rank[1000], const short list_of_dim[1000],const short list_of_ws[1000][48][48],
short sub_alg_level[SALM],const short & level_to_do,
const int unique_algebras_max[NUMSMUNI], const int &  current_unique_alg,const short unique_algebras[NUMSMUNI][NUMSM],const int & uniq_sol, 
const short alg_parts[NUMSMUNI][MAXSUB],const int alg_parts_max[NUMSMUNI],const short alg_sorted[NUMSMUNI][MAXSUB],const short alg_parts_with_indices[NUMSMUNI][MAXSUB][2],
const short SM_projection_into_sup[NUMSM][4][48], bool SM_sub_embeddings[NUMSM][NUMSM], const int & no_cols, const int SM_mult_row_3[NUMSM], const  int SM_ws[NUMSM][48][48], const int & SM_alg_id_max,
string Outer_automorphism[NUMSM][NUMSM])
#define LEV_TO_DOm3
#include "get_sub_alg.h"

//////////////////
///The main program
//////////////////
int main() {
   
    //////////////////////////
    /////////////////////////
    //A. Creating a list of the irreps of simple algebras of dim<=48
    //////////////////////////
    /////////////////////////
    
    //A.1 We create four lists which will contain the important information of each irrep
    // list_of_weights contains the list of the highest weights of each rep as expressed by it's dynkin index. All entries after the nth are set to zero.
    // list_of_dim contains the dim of the irrep
    // list_of_alg contains the algebra name as a string, e.g. "A", "B", "C" etc. 
    // list_of_rank contains the rank of the algebra. For instance, if the algebra is su(4)=A3, then the rank is 3.
    // list_of_Anom_Coeff contains the anomaly coefficent for that rep, this is zero for all non-A reps, but may be non-zero for A reps.
    short int list_of_weights[1000][48];
    for(int p=0; p<1000; p++){for(int p2=0; p2<48; p2++) list_of_weights[p][p2]=-1;};
    short int list_of_dim[1000];
    for(int p=0; p<1000; p++){list_of_dim[p]=-1;};
    string list_of_alg[1000];
    for(int p=0; p<1000; p++){list_of_alg[p]="N";};
    short int list_of_rank[1000];
    for(int p=0; p<1000; p++){list_of_rank[p]=-1;};
    long int list_of_Anom_Coeff[1000];
    for(int p=0; p<1000; p++){list_of_Anom_Coeff[p]=0;};
    static short list_of_ws[1000][48][48];
    static short list_of_dual[1000][48][48];
    static string list_of_singular_embeds[1000];
    //Generating the irreps of simple algebras.

    for(int n=2; n<=48; n++){
        // cout<<"A"<<n<<endl;
         short int weight[48];
         for(int p=0; p<48; p++){ weight[p]=-1;}
         for(int p=0; p<n; p++){ weight[p]=0;}
         recursiveweight("A",weight,0,n,list_of_weights,list_of_dim,list_of_alg,list_of_rank,list_of_Anom_Coeff,list_of_ws,list_of_dual,list_of_singular_embeds);
     } 
     for(int n=3; n<=24; n++){
          //cout<<"B"<<n<<endl;
          short int weight[48];
          for(int p=0; p<48; p++){ weight[p]=-1;}
          for(int p=0; p<n; p++){ weight[p]=0;}
          recursiveweight("B",weight,0,n,list_of_weights,list_of_dim,list_of_alg,list_of_rank,list_of_Anom_Coeff,list_of_ws,list_of_dual,list_of_singular_embeds);
      } 
      for(int n=2; n<=24; n++){
          // cout<<"C"<<n<<endl;
           short int weight[48];
           for(int p=0; p<48; p++){ weight[p]=-1;}
           for(int p=0; p<n; p++){ weight[p]=0;}
           recursiveweight("C",weight,0,n,list_of_weights,list_of_dim,list_of_alg,list_of_rank,list_of_Anom_Coeff,list_of_ws,list_of_dual,list_of_singular_embeds);
       } 
       for(int n=4; n<=24; n++){
           // cout<<"D"<<n<<endl;
            short int weight[48];
            for(int p=0; p<48; p++){ weight[p]=-1;}
            for(int p=0; p<n; p++){ weight[p]=0;}
            recursiveweight("D",weight,0,n,list_of_weights,list_of_dim,list_of_alg,list_of_rank,list_of_Anom_Coeff,list_of_ws,list_of_dual,list_of_singular_embeds);
        } 
        for(int n=2; n<=2; n++){
           // cout<<"G"<<n<<endl;
            short int weight[48];
            for(int p=0; p<48; p++){ weight[p]=-1;}
            for(int p=0; p<n; p++){ weight[p]=0;}
            recursiveweight("G",weight,0,n,list_of_weights,list_of_dim,list_of_alg,list_of_rank,list_of_Anom_Coeff,list_of_ws,list_of_dual,list_of_singular_embeds);
        }
        for(int n=4; n<=4; n++){
           // cout<<"F"<<n<<endl;
            short int weight[48];
            for(int p=0; p<48; p++){ weight[p]=-1;}
            for(int p=0; p<n; p++){ weight[p]=0;}
            recursiveweight("F",weight,0,n,list_of_weights,list_of_dim,list_of_alg,list_of_rank,list_of_Anom_Coeff,list_of_ws,list_of_dual,list_of_singular_embeds);
        }
        for(int n=6; n<=8; n++){
            //cout<<"E"<<n<<endl;
            short int weight[48];
            for(int p=0; p<48; p++){ weight[p]=-1;}
            for(int p=0; p<n; p++){ weight[p]=0;}
            recursiveweight("E",weight,0,n,list_of_weights,list_of_dim,list_of_alg,list_of_rank,list_of_Anom_Coeff,list_of_ws,list_of_dual,list_of_singular_embeds);
        }
        
        cout<<"The value of ind+1 is: "<<ind+1<<endl;
    
#ifdef WriteReps
        cout<<"{";
        for(int i=0; i<ind; i++){
            cout<<"{";
            cout<<list_of_alg[i];
            cout<<",";
            cout<<list_of_rank[i];
            cout<<",";
            
            cout<<"{";
            for(int w=0; w<list_of_rank[i];w++){cout<<list_of_weights[i][w]; if(w!=list_of_rank[i]-1) cout<<",";}
            cout<<"},\"";
            
            cout<<list_of_singular_embeds[i];
            cout<<"\"}";
            
            if(i!=ind-1) cout<<",";
        }
        cout<<"}";
        exit(-1);
#endif
        
    //////////////////////////
    /////////////////////////
    //AA. Creating a lists from the projection matrices.
    //////////////////////////
    /////////////////////////
     
    short max_projection_ind=-1;
    string sup_alg_p[PMMAX]; 
    static string sub_alg_p[PMMAX][20];
    fill(sub_alg_p[0],sub_alg_p[0]+PMMAX*20,"N");
    short pm_rows[PMMAX]={0};
    short pm_cols[PMMAX]={0};
    auto  projection_matrices= new short[PMMAX][48][48];
    fill(projection_matrices[0][0],projection_matrices[0][0]+PMMAX*48*48,0);
    
   
    //For later use we want to form parts of these maximal subalgebras.
    //so for instance if we have A1 A4 in D5 we want the A1 D5 and A4 D5 ones seperatrly
    //as well as the original A1 A4 D5 one.
    //We strore these in the following array

    int max_projection_ind_part=-1;
    static string sup_alg_p_part[SAPPM]; 
    static string sub_alg_p_part[SAPPM][20];
    fill(sub_alg_p_part[0],sub_alg_p_part[0]+SAPPM*20,"N");
    short pm_rows_part[SAPPM]={0};
    short pm_cols_part[SAPPM]={0};
    static short projection_matrices_part[SAPPM][48][48]={{{0}}};
    
    regular_projection_matrices(max_projection_ind,sup_alg_p,sub_alg_p,projection_matrices,pm_rows,pm_cols);
    for(int pm_cur=0; pm_cur<=max_projection_ind; pm_cur++){
        //we get the number of subalgebras
        int no_suba=0;
        for(int a=0; a<20; a++){if(sub_alg_p[pm_cur][a]!="N") no_suba++;}
        if(no_suba>4||no_suba==0){cout<<"Need to go higher then four"<<endl; exit(-1);}
        //we go through the different numbers of subalgebras 
        //and get the different combinations
        //We make one copy of the original algebra
        //we first test if it is a duplicate
      // if(sup_alg_p[pm_cur]=="D5") cout<<"Here 2"<<endl;
       bool duplicate_orig=false;
       for(int pm1=0; pm1<=max_projection_ind_part; pm1++){
          
           int to_con=false;
           if(sup_alg_p_part[pm1]!=sup_alg_p[pm_cur]) continue;
           for(int a=0; a<4;a++){if(sub_alg_p_part[pm1][a]!=sub_alg_p[pm_cur][a]) to_con=true;}
           if(to_con) continue;
           string temp[1]={sup_alg_p_part[pm1]};
           bool idential=equality_of_projections(projection_matrices_part[pm1],projection_matrices[pm_cur],pm_rows_part[pm1],temp,0 ,ind, list_of_alg,list_of_rank,list_of_dim,list_of_ws); 
           if(idential) duplicate_orig=true;
       }
       if(!duplicate_orig){
           max_projection_ind_part++;
           sup_alg_p_part[max_projection_ind_part]=sup_alg_p[pm_cur];
           for(int a=0; a<4; a++) sub_alg_p_part[max_projection_ind_part][a]=sub_alg_p[pm_cur][a];
           pm_rows_part[max_projection_ind_part]=pm_rows[pm_cur];
           pm_cols_part[max_projection_ind_part]=pm_cols[pm_cur];
           for(int r=0; r<pm_rows[pm_cur];r++){
               for(int c=0; c<pm_cols[pm_cur]; c++){
                   projection_matrices_part[max_projection_ind_part][r][c]=projection_matrices[pm_cur][r][c];
               }
           }
       }
      
        //including only one algebra
        if(no_suba>=2){
            for(int i=0; i<no_suba; i++){
                //we make the projection matrix
                short projection_matrix_temp[48][48]={{0}};
                int start=0;
                int row=-1;
                for(int a=0;a<i;a++) start+=myrank(sub_alg_p[pm_cur][a]);
                int end=start+myrank(sub_alg_p[pm_cur][i]);
                for(int r=start; r<end;r++){
                    row++;
                    for(int c=0; c<pm_cols[pm_cur]; c++){
                        projection_matrix_temp[row][c]=projection_matrices[pm_cur][r][c];
                    }
                }
                //we test if duplicate
                bool duplicate_2=false;
                for(int pm1=0; pm1<=max_projection_ind_part; pm1++){
                    int to_con=false;
                    if(sup_alg_p_part[pm1]!=sup_alg_p[pm_cur]) continue;
                    if(sub_alg_p_part[pm1][0]!=sub_alg_p[pm_cur][i]&&sub_alg_p_part[pm1][1]=="N"){ to_con=true;}
                    if(to_con) continue;
                    string temp[1]={sup_alg_p_part[pm1]};
                    bool idential=equality_of_projections(projection_matrices_part[pm1],projection_matrix_temp,pm_rows_part[pm1],temp,0 ,ind, list_of_alg,list_of_rank,list_of_dim,list_of_ws); 
                    if(idential) duplicate_2=true;
                }
                if(!duplicate_2){
                    max_projection_ind_part++;
                    sup_alg_p_part[max_projection_ind_part]=sup_alg_p[pm_cur];
                    sub_alg_p_part[max_projection_ind_part][0]=sub_alg_p[pm_cur][i];
                    pm_rows_part[max_projection_ind_part]=myrank(sub_alg_p[pm_cur][i]);
                    pm_cols_part[max_projection_ind_part]=pm_cols[pm_cur];
                    for(int r=0; r<pm_rows_part[max_projection_ind_part]; r++){
                        for(int c=0; c<pm_cols_part[max_projection_ind_part];c++){
                             projection_matrices_part[max_projection_ind_part][r][c]=projection_matrix_temp[r][c];
                        }
                    }
                }
            
               
               
            }
        }
      
        //including only two algebra
        if(no_suba>=3){
            for(int i=0; i<no_suba; i++){
                for(int j=i+1; j<no_suba; j++){
                    max_projection_ind_part++;
                    sup_alg_p_part[max_projection_ind_part]=sup_alg_p[pm_cur];
                    sub_alg_p_part[max_projection_ind_part][0]=sub_alg_p[pm_cur][i];
                    pm_rows_part[max_projection_ind_part]=myrank(sub_alg_p[pm_cur][i])+myrank(sub_alg_p[pm_cur][j]);
                    pm_cols_part[max_projection_ind_part]=pm_cols[pm_cur];
                    int row=-1;
                    //we add the rows for i
                    int starti=0; for(int a=0;a<i;a++) starti+=myrank(sub_alg_p[pm_cur][a]);
                    int endi=starti+myrank(sub_alg_p[pm_cur][i]);
                    for(int r=starti; r<endi;r++){
                        row++;
                        for(int c=0; c<pm_cols[pm_cur]; c++){
                            projection_matrices_part[max_projection_ind_part][row][c]=projection_matrices[pm_cur][r][c];
                        }
                    }
                    //we add the rows for j
                    int startj=0; for(int a=0;a<j;a++) startj+=myrank(sub_alg_p[pm_cur][a]);
                    int endj=startj+myrank(sub_alg_p[pm_cur][j]);
                    for(int r=startj; r<endj;r++){
                        row++;
                        for(int c=0; c<pm_cols[pm_cur]; c++){
                            projection_matrices_part[max_projection_ind_part][row][c]=projection_matrices[pm_cur][r][c];
                        }
                    }
                }
                
            }
        }
        
        //including only three algebra
        if(no_suba>=4){
            for(int i=0; i<no_suba; i++){
                for(int j=i+1; j<no_suba; j++){
                    for(int k=j+1; k<no_suba;k++){
                        max_projection_ind_part++;
                        sup_alg_p_part[max_projection_ind_part]=sup_alg_p[pm_cur];
                        sub_alg_p_part[max_projection_ind_part][0]=sub_alg_p[pm_cur][i];
                        pm_rows_part[max_projection_ind_part]=myrank(sub_alg_p[pm_cur][i])+myrank(sub_alg_p[pm_cur][j])+myrank(sub_alg_p[pm_cur][k]);
                        pm_cols_part[max_projection_ind_part]=pm_cols[pm_cur];
                        int row=-1;
                        //we add the rows for i
                        int starti=0; for(int a=0;a<i;a++) starti+=myrank(sub_alg_p[pm_cur][a]);
                        int endi=starti+myrank(sub_alg_p[pm_cur][i]);
                        for(int r=starti; r<endi;r++){
                            row++;
                            for(int c=0; c<pm_cols[pm_cur]; c++){
                                projection_matrices_part[max_projection_ind_part][row][c]=projection_matrices[pm_cur][r][c];
                            }
                        }
                        //we add the rows for j
                        int startj=0; for(int a=0;a<j;a++) startj+=myrank(sub_alg_p[pm_cur][a]);
                        int endj=startj+myrank(sub_alg_p[pm_cur][j]);
                        for(int r=startj; r<endj;r++){
                            row++;
                            for(int c=0; c<pm_cols[pm_cur]; c++){
                                projection_matrices_part[max_projection_ind_part][row][c]=projection_matrices[pm_cur][r][c];
                            }
                        }
                        //we add the rows for k
                        int startk=0; for(int a=0;a<k;a++) startk+=myrank(sub_alg_p[pm_cur][a]);
                        int endk=startk+myrank(sub_alg_p[pm_cur][k]);
                        for(int r=startk; r<endk;r++){
                            row++;
                            for(int c=0; c<pm_cols[pm_cur]; c++){
                                projection_matrices_part[max_projection_ind_part][row][c]=projection_matrices[pm_cur][r][c];
                            }
                        }
                    }//k
                }//j
                
            }//i
        }//if 
       
    }
    max_projection_ind=-1;
    fill(sub_alg_p[0],sub_alg_p[0]+PMMAX*20,"N");
    fill(pm_rows,pm_rows+PMMAX,0);
    fill(pm_cols,pm_cols+PMMAX,0);
    fill(projection_matrices[0][0],projection_matrices[0][0]+PMMAX*48*48,0);
    semi_simple_singular_projection_matrices(max_projection_ind,sup_alg_p,sub_alg_p,projection_matrices,pm_rows,pm_cols);
    
    for(int pm_cur=0; pm_cur<=max_projection_ind; pm_cur++){
        //we get the number of subalgebras
        int no_suba=0;
        for(int a=0; a<20; a++){if(sub_alg_p[pm_cur][a]!="N") no_suba++;}
        if(no_suba>4||no_suba==0){cout<<"Need to go higher then four"<<endl; exit(-1);}
        //we go through the different numbers of subalgebras 
        //and get the different combinations
        //We make one copy of the original algebra
        //we first test if it is a duplicate
      // if(sup_alg_p[pm_cur]=="D5") cout<<"Here 2"<<endl;
       bool duplicate_orig=false;
       for(int pm1=0; pm1<=max_projection_ind_part; pm1++){
          
           int to_con=false;
           if(sup_alg_p_part[pm1]!=sup_alg_p[pm_cur]) continue;
           for(int a=0; a<4;a++){if(sub_alg_p_part[pm1][a]!=sub_alg_p[pm_cur][a]) to_con=true;}
           if(to_con) continue;
           string temp[1]={sup_alg_p_part[pm1]};
           bool idential=equality_of_projections(projection_matrices_part[pm1],projection_matrices[pm_cur],pm_rows_part[pm1],temp,0 ,ind, list_of_alg,list_of_rank,list_of_dim,list_of_ws); 
           if(idential) duplicate_orig=true;
       }
       if(!duplicate_orig){
           max_projection_ind_part++;
           sup_alg_p_part[max_projection_ind_part]=sup_alg_p[pm_cur];
           for(int a=0; a<4; a++) sub_alg_p_part[max_projection_ind_part][a]=sub_alg_p[pm_cur][a];
           pm_rows_part[max_projection_ind_part]=pm_rows[pm_cur];
           pm_cols_part[max_projection_ind_part]=pm_cols[pm_cur];
           for(int r=0; r<pm_rows[pm_cur];r++){
               for(int c=0; c<pm_cols[pm_cur]; c++){
                   projection_matrices_part[max_projection_ind_part][r][c]=projection_matrices[pm_cur][r][c];
               }
           }
       }
      
        //including only one algebra
        if(no_suba>=2){
            for(int i=0; i<no_suba; i++){
                //we make the projection matrix
                short projection_matrix_temp[48][48]={{0}};
                int start=0;
                int row=-1;
                for(int a=0;a<i;a++) start+=myrank(sub_alg_p[pm_cur][a]);
                int end=start+myrank(sub_alg_p[pm_cur][i]);
                for(int r=start; r<end;r++){
                    row++;
                    for(int c=0; c<pm_cols[pm_cur]; c++){
                        projection_matrix_temp[row][c]=projection_matrices[pm_cur][r][c];
                    }
                }
                //we test if duplicate
                bool duplicate_2=false;
                for(int pm1=0; pm1<=max_projection_ind_part; pm1++){
                    int to_con=false;
                    if(sup_alg_p_part[pm1]!=sup_alg_p[pm_cur]) continue;
                    if(sub_alg_p_part[pm1][0]!=sub_alg_p[pm_cur][i]&&sub_alg_p_part[pm1][1]=="N"){ to_con=true;}
                    if(to_con) continue;
                    string temp[1]={sup_alg_p_part[pm1]};
                    bool idential=equality_of_projections(projection_matrices_part[pm1],projection_matrix_temp,pm_rows_part[pm1],temp,0 ,ind, list_of_alg,list_of_rank,list_of_dim,list_of_ws); 
                    if(idential) duplicate_2=true;
                }
                if(!duplicate_2){
                    max_projection_ind_part++;
                    sup_alg_p_part[max_projection_ind_part]=sup_alg_p[pm_cur];
                    sub_alg_p_part[max_projection_ind_part][0]=sub_alg_p[pm_cur][i];
                    pm_rows_part[max_projection_ind_part]=myrank(sub_alg_p[pm_cur][i]);
                    pm_cols_part[max_projection_ind_part]=pm_cols[pm_cur];
                    for(int r=0; r<pm_rows_part[max_projection_ind_part]; r++){
                        for(int c=0; c<pm_cols_part[max_projection_ind_part];c++){
                             projection_matrices_part[max_projection_ind_part][r][c]=projection_matrix_temp[r][c];
                        }
                    }
                }
            
               
               
            }
        }
      
        //including only two algebra
        if(no_suba>=3){
            for(int i=0; i<no_suba; i++){
                for(int j=i+1; j<no_suba; j++){
                    max_projection_ind_part++;
                    sup_alg_p_part[max_projection_ind_part]=sup_alg_p[pm_cur];
                    sub_alg_p_part[max_projection_ind_part][0]=sub_alg_p[pm_cur][i];
                    pm_rows_part[max_projection_ind_part]=myrank(sub_alg_p[pm_cur][i])+myrank(sub_alg_p[pm_cur][j]);
                    pm_cols_part[max_projection_ind_part]=pm_cols[pm_cur];
                    int row=-1;
                    //we add the rows for i
                    int starti=0; for(int a=0;a<i;a++) starti+=myrank(sub_alg_p[pm_cur][a]);
                    int endi=starti+myrank(sub_alg_p[pm_cur][i]);
                    for(int r=starti; r<endi;r++){
                        row++;
                        for(int c=0; c<pm_cols[pm_cur]; c++){
                            projection_matrices_part[max_projection_ind_part][row][c]=projection_matrices[pm_cur][r][c];
                        }
                    }
                    //we add the rows for j
                    int startj=0; for(int a=0;a<j;a++) startj+=myrank(sub_alg_p[pm_cur][a]);
                    int endj=startj+myrank(sub_alg_p[pm_cur][j]);
                    for(int r=startj; r<endj;r++){
                        row++;
                        for(int c=0; c<pm_cols[pm_cur]; c++){
                            projection_matrices_part[max_projection_ind_part][row][c]=projection_matrices[pm_cur][r][c];
                        }
                    }
                }
                
            }
        }
        
        //including only three algebra
        if(no_suba>=4){
            for(int i=0; i<no_suba; i++){
                for(int j=i+1; j<no_suba; j++){
                    for(int k=j+1; k<no_suba;k++){
                        max_projection_ind_part++;
                        sup_alg_p_part[max_projection_ind_part]=sup_alg_p[pm_cur];
                        sub_alg_p_part[max_projection_ind_part][0]=sub_alg_p[pm_cur][i];
                        pm_rows_part[max_projection_ind_part]=myrank(sub_alg_p[pm_cur][i])+myrank(sub_alg_p[pm_cur][j])+myrank(sub_alg_p[pm_cur][k]);
                        pm_cols_part[max_projection_ind_part]=pm_cols[pm_cur];
                        int row=-1;
                        //we add the rows for i
                        int starti=0; for(int a=0;a<i;a++) starti+=myrank(sub_alg_p[pm_cur][a]);
                        int endi=starti+myrank(sub_alg_p[pm_cur][i]);
                        for(int r=starti; r<endi;r++){
                            row++;
                            for(int c=0; c<pm_cols[pm_cur]; c++){
                                projection_matrices_part[max_projection_ind_part][row][c]=projection_matrices[pm_cur][r][c];
                            }
                        }
                        //we add the rows for j
                        int startj=0; for(int a=0;a<j;a++) startj+=myrank(sub_alg_p[pm_cur][a]);
                        int endj=startj+myrank(sub_alg_p[pm_cur][j]);
                        for(int r=startj; r<endj;r++){
                            row++;
                            for(int c=0; c<pm_cols[pm_cur]; c++){
                                projection_matrices_part[max_projection_ind_part][row][c]=projection_matrices[pm_cur][r][c];
                            }
                        }
                        //we add the rows for k
                        int startk=0; for(int a=0;a<k;a++) startk+=myrank(sub_alg_p[pm_cur][a]);
                        int endk=startk+myrank(sub_alg_p[pm_cur][k]);
                        for(int r=startk; r<endk;r++){
                            row++;
                            for(int c=0; c<pm_cols[pm_cur]; c++){
                                projection_matrices_part[max_projection_ind_part][row][c]=projection_matrices[pm_cur][r][c];
                            }
                        }
                    }//k
                }//j
                
            }//i
        }//if 
       
    }
    max_projection_ind=-1;
      fill(sub_alg_p[0],sub_alg_p[0]+PMMAX*20,"N");
    fill(pm_rows,pm_rows+PMMAX,0);
    fill(pm_cols,pm_cols+PMMAX,0);
    fill(projection_matrices[0][0],projection_matrices[0][0]+PMMAX*48*48,0);
    singular_projection_matrices(max_projection_ind,sup_alg_p,sub_alg_p,projection_matrices,pm_rows,pm_cols);
    //we sum over all our projection matrices
    for(int pm_cur=0; pm_cur<=max_projection_ind; pm_cur++){
        //we get the number of subalgebras
        int no_suba=0;
        for(int a=0; a<20; a++){if(sub_alg_p[pm_cur][a]!="N") no_suba++;}
        if(no_suba>4||no_suba==0){cout<<"Need to go higher then four"<<endl; exit(-1);}
        //we go through the different numbers of subalgebras 
        //and get the different combinations
        //We make one copy of the original algebra
        //we first test if it is a duplicate
      // if(sup_alg_p[pm_cur]=="D5") cout<<"Here 2"<<endl;
       bool duplicate_orig=false;
       for(int pm1=0; pm1<=max_projection_ind_part; pm1++){
          
           int to_con=false;
           if(sup_alg_p_part[pm1]!=sup_alg_p[pm_cur]) continue;
           for(int a=0; a<4;a++){if(sub_alg_p_part[pm1][a]!=sub_alg_p[pm_cur][a]) to_con=true;}
           if(to_con) continue;
           string temp[1]={sup_alg_p_part[pm1]};
           bool idential=equality_of_projections(projection_matrices_part[pm1],projection_matrices[pm_cur],pm_rows_part[pm1],temp,0 ,ind, list_of_alg,list_of_rank,list_of_dim,list_of_ws); 
           if(idential) duplicate_orig=true;
       }
       if(!duplicate_orig){
           max_projection_ind_part++;
           sup_alg_p_part[max_projection_ind_part]=sup_alg_p[pm_cur];
           for(int a=0; a<4; a++) sub_alg_p_part[max_projection_ind_part][a]=sub_alg_p[pm_cur][a];
           pm_rows_part[max_projection_ind_part]=pm_rows[pm_cur];
           pm_cols_part[max_projection_ind_part]=pm_cols[pm_cur];
           for(int r=0; r<pm_rows[pm_cur];r++){
               for(int c=0; c<pm_cols[pm_cur]; c++){
                   projection_matrices_part[max_projection_ind_part][r][c]=projection_matrices[pm_cur][r][c];
               }
           }
       }
      
        //including only one algebra
        if(no_suba>=2){
            for(int i=0; i<no_suba; i++){
                //we make the projection matrix
                short projection_matrix_temp[48][48]={{0}};
                int start=0;
                int row=-1;
                for(int a=0;a<i;a++) start+=myrank(sub_alg_p[pm_cur][a]);
                int end=start+myrank(sub_alg_p[pm_cur][i]);
                for(int r=start; r<end;r++){
                    row++;
                    for(int c=0; c<pm_cols[pm_cur]; c++){
                        projection_matrix_temp[row][c]=projection_matrices[pm_cur][r][c];
                    }
                }
                //we test if duplicate
                bool duplicate_2=false;
                for(int pm1=0; pm1<=max_projection_ind_part; pm1++){
                    int to_con=false;
                    if(sup_alg_p_part[pm1]!=sup_alg_p[pm_cur]) continue;
                    if(sub_alg_p_part[pm1][0]!=sub_alg_p[pm_cur][i]&&sub_alg_p_part[pm1][1]=="N"){ to_con=true;}
                    if(to_con) continue;
                    string temp[1]={sup_alg_p_part[pm1]};
                    bool idential=equality_of_projections(projection_matrices_part[pm1],projection_matrix_temp,pm_rows_part[pm1],temp,0 ,ind, list_of_alg,list_of_rank,list_of_dim,list_of_ws); 
                    if(idential) duplicate_2=true;
                }
                if(!duplicate_2){
                    max_projection_ind_part++;
                    sup_alg_p_part[max_projection_ind_part]=sup_alg_p[pm_cur];
                    sub_alg_p_part[max_projection_ind_part][0]=sub_alg_p[pm_cur][i];
                    pm_rows_part[max_projection_ind_part]=myrank(sub_alg_p[pm_cur][i]);
                    pm_cols_part[max_projection_ind_part]=pm_cols[pm_cur];
                    for(int r=0; r<pm_rows_part[max_projection_ind_part]; r++){
                        for(int c=0; c<pm_cols_part[max_projection_ind_part];c++){
                             projection_matrices_part[max_projection_ind_part][r][c]=projection_matrix_temp[r][c];
                        }
                    }
                }
            
               
               
            }
        }
      
        //including only two algebra
        if(no_suba>=3){
            for(int i=0; i<no_suba; i++){
                for(int j=i+1; j<no_suba; j++){
                    max_projection_ind_part++;
                    sup_alg_p_part[max_projection_ind_part]=sup_alg_p[pm_cur];
                    sub_alg_p_part[max_projection_ind_part][0]=sub_alg_p[pm_cur][i];
                    pm_rows_part[max_projection_ind_part]=myrank(sub_alg_p[pm_cur][i])+myrank(sub_alg_p[pm_cur][j]);
                    pm_cols_part[max_projection_ind_part]=pm_cols[pm_cur];
                    int row=-1;
                    //we add the rows for i
                    int starti=0; for(int a=0;a<i;a++) starti+=myrank(sub_alg_p[pm_cur][a]);
                    int endi=starti+myrank(sub_alg_p[pm_cur][i]);
                    for(int r=starti; r<endi;r++){
                        row++;
                        for(int c=0; c<pm_cols[pm_cur]; c++){
                            projection_matrices_part[max_projection_ind_part][row][c]=projection_matrices[pm_cur][r][c];
                        }
                    }
                    //we add the rows for j
                    int startj=0; for(int a=0;a<j;a++) startj+=myrank(sub_alg_p[pm_cur][a]);
                    int endj=startj+myrank(sub_alg_p[pm_cur][j]);
                    for(int r=startj; r<endj;r++){
                        row++;
                        for(int c=0; c<pm_cols[pm_cur]; c++){
                            projection_matrices_part[max_projection_ind_part][row][c]=projection_matrices[pm_cur][r][c];
                        }
                    }
                }
                
            }
        }
        
        //including only three algebra
        if(no_suba>=4){
            for(int i=0; i<no_suba; i++){
                for(int j=i+1; j<no_suba; j++){
                    for(int k=j+1; k<no_suba;k++){
                        max_projection_ind_part++;
                        sup_alg_p_part[max_projection_ind_part]=sup_alg_p[pm_cur];
                        sub_alg_p_part[max_projection_ind_part][0]=sub_alg_p[pm_cur][i];
                        pm_rows_part[max_projection_ind_part]=myrank(sub_alg_p[pm_cur][i])+myrank(sub_alg_p[pm_cur][j])+myrank(sub_alg_p[pm_cur][k]);
                        pm_cols_part[max_projection_ind_part]=pm_cols[pm_cur];
                        int row=-1;
                        //we add the rows for i
                        int starti=0; for(int a=0;a<i;a++) starti+=myrank(sub_alg_p[pm_cur][a]);
                        int endi=starti+myrank(sub_alg_p[pm_cur][i]);
                        for(int r=starti; r<endi;r++){
                            row++;
                            for(int c=0; c<pm_cols[pm_cur]; c++){
                                projection_matrices_part[max_projection_ind_part][row][c]=projection_matrices[pm_cur][r][c];
                            }
                        }
                        //we add the rows for j
                        int startj=0; for(int a=0;a<j;a++) startj+=myrank(sub_alg_p[pm_cur][a]);
                        int endj=startj+myrank(sub_alg_p[pm_cur][j]);
                        for(int r=startj; r<endj;r++){
                            row++;
                            for(int c=0; c<pm_cols[pm_cur]; c++){
                                projection_matrices_part[max_projection_ind_part][row][c]=projection_matrices[pm_cur][r][c];
                            }
                        }
                        //we add the rows for k
                        int startk=0; for(int a=0;a<k;a++) startk+=myrank(sub_alg_p[pm_cur][a]);
                        int endk=startk+myrank(sub_alg_p[pm_cur][k]);
                        for(int r=startk; r<endk;r++){
                            row++;
                            for(int c=0; c<pm_cols[pm_cur]; c++){
                                projection_matrices_part[max_projection_ind_part][row][c]=projection_matrices[pm_cur][r][c];
                            }
                        }
                    }//k
                }//j
                
            }//i
        }//if 
       
    }
   
    if(max_projection_ind_part-2>SAPPM){cout<<"SAPPM not large enough"<<endl; exit(-1);}
    cout<<"number of projection matrices: "<<max_projection_ind_part<<endl;
   //  exit(-1);
   /* int no_dupls=0;
    for(int pm1=0; pm1<=max_projection_ind_part; pm1++){
        cout<<pm1<<endl;
        bool dup_yes=false;
        for(int pm2=0; pm2<=max_projection_ind_part; pm2++){
            if(pm1==pm2) continue;
            int to_con=false;
            if(sup_alg_p_part[pm1]!=sup_alg_p_part[pm2]) continue;
            for(int a=0; a<20;a++){if(sub_alg_p_part[pm1][a]!=sub_alg_p_part[pm2][a]) to_con=true;}
            if(to_con) true;
            string temp[1]={sup_alg_p_part[pm1]};
            bool idential=equality_of_projections(projection_matrices_part[pm1],projection_matrices_part[pm2],pm_rows_part[pm1],temp,0 ,ind, list_of_alg,list_of_rank,list_of_dim,list_of_ws); 
            if(idential) dup_yes=true;
        } 
        if(dup_yes) no_dupls++;
    } 
    cout<<"No dups: "<<no_dupls<<endl;
    exit(-1);*/
    //////////////////////////
    /////////////////////////
    //B. We now create a list of all simple reps of dimension less then 48, by combining the irreps.
    //////////////////////////
    /////////////////////////
    cout<<"Starting part B: Generating all simple reps."<<endl;
    //B.1 We create the list_of_simple_reps, each entry specified by the first index corresponds to a rep, the second index gives the `index' of the irreps making it up.
    static short int list_of_simple_reps[30000][24];
      for(int p=0; p<30000; p++){for(int p2=0; p2<24; p2++) list_of_simple_reps[p][p2]=-1;};
      
     for(int i=0; i<ind; i++){
         list_of_simple_reps[i][0]=i;
     }
     cout<<ind<<endl;
     cout<<list_of_simple_reps[0][0]<<endl;
     int startold_p=0;
     int endold_p=ind-1;
     for(int p=1; p<=24; p++){
         int startnew_p=endold_p+1;
         int endnew_p=startnew_p-1;
         for(int i=startold_p; i<=endold_p; i++){
             int lastind=list_of_simple_reps[i][p-1];
             for(int j=lastind; j<ind; j++){
                 if(list_of_alg[lastind]!=list_of_alg[j] || list_of_rank[lastind]!=list_of_rank[j]) continue;
                 int dim=list_of_dim[j];
                 for(int m=0; m<=p-1; m++ ) dim+=list_of_dim[list_of_simple_reps[i][m]];
                 if(dim>48) continue;
                 endnew_p++;
                 for(int m=0; m<=p-1; m++ )list_of_simple_reps[endnew_p][m]=list_of_simple_reps[i][m];
                 if(endnew_p>1000000-10){cout<<"Going to break"<<endl; exit(-1);}
                 list_of_simple_reps[endnew_p][p]=j;
             }
             
         }
         startold_p=startnew_p;
         endold_p=endnew_p;
             
     }
     cout<<"Number of simple reps: "<<endold_p<<endl;
    //////////////////////////
    /////////////////////////
    //C. Finding the simple reps which are anomaly free.
    //////////////////////////
    /////////////////////////
     cout<<"Starting part C: Finding all anomaly free simple reps."<<endl;
     static short  list_of_anomaly_free_weights[5000][24];
     int anomaly_free_list_length=0;
     for(int i=0; i<=endold_p; i++){
         int anom=0;
         for(int p=0; p<=24; p++){
             int inp=list_of_simple_reps[i][p];
             if(inp==-1) break;
             anom+=list_of_Anom_Coeff[inp];
         }
         //Start of test code
         /*if(list_of_rank[list_of_simple_reps[i][0]]==2){
         for(int p=0; p<=24; p++){
             int inp=list_of_simple_reps[i][p];
             if(inp==-1) break;
             for(int k=0; k<2; k++) cout<<list_of_weights[inp][k]<<", ";
             cout<<" || ";
         }
         cout<<" anom: "<<anom<<endl;
         cout<<endl;
         }*/
         //end of test code
         if(anom!=0) continue;
         for(int p=0; p<=24; p++) list_of_anomaly_free_weights[anomaly_free_list_length][p]=list_of_simple_reps[i][p];
         anomaly_free_list_length++;
         
     }
     cout<<"Level 1 length: "<<anomaly_free_list_length<<endl;
     qsort(list_of_anomaly_free_weights,anomaly_free_list_length,sizeof(short[24]),lexsort_alg);
     
     
     /////////////////////
     //Part G although here for now.
     ////////////////////
     cout<<"Starting part G: subalgebras"<<endl;
     //Everything relating to maximal subalgebras here should actuall
     //refer to parts of maximal subalgebras.
     //This is to account for cases where one of the algebras is `empty`
     
     //we want to find all semi-simple subalgebras of 
     //of A1, A2, A3, ..., A11 and D5. C2 and C3.
     //we first make a list of all the subalgebras we have to find, and 
     //there order
     
     //the A2 ones
     /*string sub_algs_list_A2[SALM];
     int sub_algs_list_max_A2=-1;
     static short sub_algs_all_A2[SALM][SAA2M][MAXSUB];
     fill(sub_algs_all_A2[0][0],sub_algs_all_A2[0][0]+SALM*SAA2M*MAXSUB,-1);
     short sub_algs_max_A2[SALM];
     fill(sub_algs_max_A2,sub_algs_max_A2+SALM,-1);
     auto branching_matrices_A2=new short[SALM][SAA2M][BM3M][48][48];
     //we hold the number of rows in (mainly to allow us to easily see if a branching matrix has been defined yet.)
     //we store the number of columns in a likewise fashion.
     //we want to save the maximum number of branching matrices for this 
     static short branching_matrices_max_A2[SALM][SAA2M];
     fill(branching_matrices_max_A2[0],branching_matrices_max_A2[0]+SALM*SAA2M,-1);*/

     short projection_SM_A2[48][48]={{1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}};
     
     
     //the generic onese
     string sub_algs_list[SALM];
     int sub_algs_list_max=-1;
     static short sub_algs_all[SALM][SAA2M][MAXSUB];
     fill(sub_algs_all[0][0],sub_algs_all[0][0]+SALM*SAA2M*MAXSUB,-1);
     short sub_alg_level[SALM];//tells us the level which the subalgebra is done at. 
     fill(sub_alg_level,sub_alg_level+SALM,-4); //-4 will mean not done, 
     short sub_algs_max[SALM];
     fill(sub_algs_max,sub_algs_max+SALM,-1);
     auto branching_matrices=new short[SALM][SAA2M][BM3M][48][48];
     //we hold the number of rows in (mainly to allow us to easily see if a branching matrix has been defined yet.)
     //we store the number of columns in a likewise fashion.
     //we want to save the maximum number of branching matrices for this 
     static short branching_matrices_max[SALM][SAA2M];
     fill(branching_matrices_max[0],branching_matrices_max[0]+SALM*SAA2M,-1);
 
     string current_A1_test[1]={"A2"};
     get_sub_algebras_2(current_A1_test,0,
           max_projection_ind_part,sup_alg_p_part,sub_alg_p_part,pm_rows_part,pm_cols_part,projection_matrices_part,
           sub_algs_list_max,sub_algs_list,sub_algs_all,sub_algs_max,
           branching_matrices,branching_matrices_max,
           list_of_alg,list_of_rank,list_of_dim,list_of_ws,
           sub_alg_level,2);
          
     short projection_SM_A2A1[48][48]={{-1, -2, -2, -2, -1, 0, -1, -2, -2, -2, -1, 0, -1, -2, -2, -2, -1, 0, -1, -1, 0, -1, -1, 0, -1, -1, 0, -1, -1, 0, -1, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
                                        {1, 2, 1, 0, 0, 0, 1, 2, 1, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
                                        {-1, 0, -1, 0, -1, 0, -1, 0, -1, 0, -1, 0, -1, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,  -1, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0}};
    
     short A47psudo[48][47]={{47, 46, 45, 44, 43, 42, 41, 40, 39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13,   12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1}, {-1, 46, 45, 44, 43, 42, 41, 40, 39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23,   22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1}, {-1, -2, 45, 44, 43, 42, 41, 40, 39, 38, 37, 36, 35, 34, 33,   32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1},  {-1, -2, -3, 44, 43, 42, 41, 40, 39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13,   12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1}, {-1, -2, -3, -4, 43, 42, 41, 40, 39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23,   22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1}, {-1, -2, -3, -4, -5, 42, 41, 40, 39, 38, 37, 36, 35, 34, 33,   32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1},  {-1, -2, -3, -4, -5, -6, 41, 40, 39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13,   12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1}, {-1, -2, -3, -4, -5, -6, -7, 40, 39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23,   22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1}, {-1, -2, -3, -4, -5, -6, -7, -8, 39, 38, 37, 36, 35, 34, 33,   32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1},  {-1, -2, -3, -4, -5, -6, -7, -8, -9, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13,   12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1}, {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23,   22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1}, {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, 36, 35, 34, 33,   32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1},  {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13,   12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1}, {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24,   23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1}, {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13,   -14, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1},  {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14,   13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1}, {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, 31, 30, 29, 28, 27, 26,   25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1},  {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17, 30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15,   14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1}, {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17, -18, 29, 28, 27,   26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1},  {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17, -18, -19, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15,   14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1}, {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17, -18, -19, -20,   27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1},  {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17, -18, -19, -20, -21, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16,   15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1}, {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17, -18, -19,   -20, -21, -22, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1},  {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17, -18, -19, -20, -21, -22, -23, 24, 23, 22, 21, 20, 19, 18, 17, 16,   15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1}, {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17, -18, -19,   -20, -21, -22, -23, -24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1},  {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17, -18, -19, -20, -21, -22, -23, -24, -25, 22, 21, 20, 19, 18, 17,   16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1}, {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17, -18, -19,   -20, -21, -22, -23, -24, -25, -26, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1},  {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17, -18, -19, -20, -21, -22, -23, -24, -25, -26, -27, 20, 19, 18, 17,   16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1}, {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17, -18, -19,   -20, -21, -22, -23, -24, -25, -26, -27, -28, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1},  {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17, -18, -19, -20, -21, -22, -23, -24, -25, -26, -27, -28, -29, 18,   17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1}, {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17, -18,   -19, -20, -21, -22, -23, -24, -25, -26, -27, -28, -29, -30, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1},  {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17, -18, -19, -20, -21, -22, -23, -24, -25, -26, -27, -28, -29, -30,   -31, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1}, {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17, -18,   -19, -20, -21, -22, -23, -24, -25, -26, -27, -28, -29, -30, -31, -32, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1},  {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17, -18, -19, -20, -21, -22, -23, -24, -25, -26, -27, -28, -29, -30,   -31, -32, -33, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1}, {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17,   -18, -19, -20, -21, -22, -23, -24, -25, -26, -27, -28, -29, -30, -31, -32, -33, -34, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1},  {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17, -18, -19, -20, -21, -22, -23, -24, -25, -26, -27, -28, -29, -30,   -31, -32, -33, -34, -35, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1}, {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17,   -18, -19, -20, -21, -22, -23, -24, -25, -26, -27, -28, -29, -30, -31, -32, -33, -34, -35, -36, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1},  {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17, -18, -19, -20, -21, -22, -23, -24, -25, -26, -27, -28, -29, -30,   -31, -32, -33, -34, -35, -36, -37, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1}, {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16,   -17, -18, -19, -20, -21, -22, -23, -24, -25, -26, -27, -28, -29, -30, -31, -32, -33, -34, -35, -36, -37, -38, 9, 8, 7, 6, 5, 4, 3, 2, 1},  {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17, -18, -19, -20, -21, -22, -23, -24, -25, -26, -27, -28, -29, -30,   -31, -32, -33, -34, -35, -36, -37, -38, -39, 8, 7, 6, 5, 4, 3, 2, 1}, {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16,   -17, -18, -19, -20, -21, -22, -23, -24, -25, -26, -27, -28, -29, -30, -31, -32, -33, -34, -35, -36, -37, -38, -39, -40, 7, 6, 5, 4, 3, 2, 1},  {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17, -18, -19, -20, -21, -22, -23, -24, -25, -26, -27, -28, -29, -30,   -31, -32, -33, -34, -35, -36, -37, -38, -39, -40, -41, 6, 5, 4, 3, 2, 1}, {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15,   -16, -17, -18, -19, -20, -21, -22, -23, -24, -25, -26, -27, -28, -29, -30, -31, -32, -33, -34, -35, -36, -37, -38, -39, -40, -41, -42, 5, 4,   3, 2, 1}, {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17, -18, -19, -20, -21, -22, -23, -24, -25, -26, -27, -28,   -29, -30, -31, -32, -33, -34, -35, -36, -37, -38, -39, -40, -41, -42, -43, 4, 3, 2, 1},  {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17, -18, -19, -20, -21, -22, -23, -24, -25, -26, -27, -28, -29, -30,   -31, -32, -33, -34, -35, -36, -37, -38, -39, -40, -41, -42, -43, -44, 3, 2, 1}, {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14,   -15, -16, -17, -18, -19, -20, -21, -22, -23, -24, -25, -26, -27, -28, -29, -30, -31, -32, -33, -34, -35, -36, -37, -38, -39, -40, -41, -42,   -43, -44, -45, 2, 1}, {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17, -18, -19, -20, -21, -22, -23, -24, -25,   -26, -27, -28, -29, -30, -31, -32, -33, -34, -35, -36, -37, -38, -39, -40, -41, -42, -43, -44, -45, -46, 1},  {-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17, -18, -19, -20, -21, -22, -23, -24, -25, -26, -27, -28, -29, -30,   -31, -32, -33, -34, -35, -36, -37, -38, -39, -40, -41, -42, -43, -44, -45, -46, -47}};
   
     
     
   
     ///////////////////////
     
     

      //we get the maximum number of subalgebras.
      short SM_alg_id_max=-1;
      //we save the id of the sup algebra.
      string SM_sup_alg[NUMSM][NuLEV+MAXA1];
      fill(SM_sup_alg[0],SM_sup_alg[0]+NUMSM*(NuLEV+MAXA1),"N");
      //we the weights
      static int SM_weights[NUMSM][MAXIRREP][48]={{{0}}};
      //we save the maximum number of weights
      short SM_weights_max[NUMSM];
      fill(SM_weights_max,SM_weights_max+NUMSM,-1);
      //we want the weight system per weight.
      static int SM_ws[NUMSM][48][48];
      fill(SM_ws[0][0],SM_ws[0][0]+48*48*NUMSM,0);
      //we save the maximum number of weights
      //short SM_ws_max[NUMSM];
      //fill(SM_ws_max,SM_ws_max+NUMSM,-1);
      //We save the projection matrix into A48
      //static short SM_projection_into_A47[NUMSM][4][48]={{{0}}}; 
     // static short SM_projection_into_A47_rows[NUMSM]={0};
      static int SM_mult_row_3[NUMSM];//annoyingly sometimes our hyper charge row will not be integer. This
      //is to take account of the denominators.
      fill(SM_mult_row_3,SM_mult_row_3+NUMSM,1);
      //We save the projection matrix into sup_alg
      static short SM_projection_into_sup[NUMSM][4][48]={{{0}}}; 
      static short SM_projection_into_sup_rows[NUMSM]={0};
      static short SM_projection_into_sup_cols[NUMSM]={0};
      //We save the number  decomposition into the SM of the weights
      char SM_decomp[NUMSM][48][18];
      fill(SM_decomp[0][0],SM_decomp[0][0]+18*48*NUMSM,'Z');
      
      short SM_outer_auto=0;
      bool Outer_automorphism_check[NUMSM];
      fill(Outer_automorphism_check,Outer_automorphism_check+NUMSM,true);
      //Global anomaly stuff
      bool global_anomaly_free[NUMSM];
      fill(global_anomaly_free,global_anomaly_free+NUMSM,true);
      //we create a latex file to output the data
      string latex_filename="./Supplementary_file/Auto_gen_data.tex";
      ofstream latex_file;
      latex_file.open(latex_filename);
    
    //////////////////////////
    /////////////////////////
    //D. Finding the SEMI-simple irreps which are anomaly free.
    //////////////////////////
    /////////////////////////
     cout<<"Starting part D: Finding all anomaly free semi-simple reps."<<endl;
     //D.1 The level_n contain those semi-simple irreps which have n-simple ideas.
     //These do not, however, contain su(2) ideals.
     //For each level we create a series of things:
     //level_n_last_single_id: This is the last id used from list_of_anomaly_free_weights. It is where we will start the next itterations following this map
     //level_n_combo_max: Gives maximum non-junk index of array below.
     //level_n_combinations: Each entry of this specifies the combinations of tuples of irreps g\otimes f\otimes h... These define the indices of the irreps. The [*][0] entries contain the level n-1 index, whilst the [*][1] contain the new index from list_of_anomaly_free_weights.
     //level_n_dims: contains the respective dimensions of the combinations in level_n_combination.
     //level_n_max: The maximum id in the array level_n_reps we are about to define, of a non-trivial entry
     //level_n_reps: contains the list of reps at this level, spefieid by the index of the level_n_combinations which make it up.


     int alg_id[NuLEV]={0};
     
     int level_max[NuLEV];
     fill(level_max,level_max+NuLEV,-1);
     
     int level_max_after_A2[NuLEV];
     fill(level_max_after_A2,level_max_after_A2+NuLEV,-1);
     
     int level_max_after_added_A1[NuLEV];
     fill(level_max_after_added_A1,level_max_after_added_A1+NuLEV,-1);
     
     int level_max_contain_A1_A2[NuLEV];
     fill(level_max_contain_A1_A2,level_max_contain_A1_A2+NuLEV,-1);
     
     for(int alg_id_1=0; alg_id_1<anomaly_free_list_length; alg_id_1++){
         
#define LEV 1
#define ALG_ID_2 alg_id_1
#define OVERALL_ALG_2_MAX overall_alg_max_1
#define OVERALL_ALG_2_UNIQUE overall_alg_unique_1
#define OVERALL_ALG_2_UNIQUE_ID overall_algebra_unique_id_1
#define OVERALL_ALG_2_UNIQUE_MAX overall_algebra_unique_max_1   
#define OVERALL_ALG_2_UNIQUE_MULT overall_algebra_unique_mult_1
#define OVERALL_ALG_2_UNIQUE_DIM overall_algebra_unique_dim_1
#define MAX_PERMU_ID max_permu_id_1
#define OVERALL_ALGEBRA_2_TEMP overall_algebra_temp_1
#define SORTED_ALGEBRA_2_TEMP sorted_overall_algebra_1
#define VALUES_LEFT_OVERALL values_left_overall_1
#define VALUES_LEFT_COL values_left_col_1
#define DIM dim_1
#define TO_CONTINUE_PERM to_continue_permu_1
#define TO_SKIP_OVERALL to_skip_overall_1
#define TO_SKIP_COL to_skip_col_1
#define OVERALL_ALG_2 overall_alg_1
#define OVERALL_ALG_2_MAX overall_alg_max_1
#define END_SM_TEST end_of_sm_test_1 
#define END_OF_A1_TENSOR_PRODUCT end_of_A1_tensor_product_1    
         
         alg_id[LEV-1]=ALG_ID_2;
         short OVERALL_ALG_2[MAXIRREP][LEV];// This will hold the indices of our algebra
         fill(OVERALL_ALG_2[0],OVERALL_ALG_2[0]+MAXIRREP*LEV,9999);
         //we first fill it with the entrices from alg_id_1.
         //we also want to see how many non zero.
         int OVERALL_ALG_2_MAX=-1;
         for(int i=0; i<24; i++){if(list_of_anomaly_free_weights[ALG_ID_2][i]==-1) break;OVERALL_ALG_2[i][0]=list_of_anomaly_free_weights[ALG_ID_2][i];OVERALL_ALG_2_MAX++;}
         //we will insist throughout that overall_algebra is in lexographic ordering.
         level_max[LEV-1]++;
         short OVERALL_ALG_2_UNIQUE[MAXIRREP][LEV];
         short OVERALL_ALG_2_UNIQUE_MULT[MAXIRREP]={0};
         short OVERALL_ALG_2_UNIQUE_ID[MAXIRREP];
         short OVERALL_ALG_2_UNIQUE_DIM[MAXIRREP]={0};
         int OVERALL_ALG_2_UNIQUE_MAX=-1;
         //fill(OVERALL_ALG_1_UNIQUE[0],OVERALL_ALG_1_UNIQUE[0]+36*(LEV-1),9999);
         fill(OVERALL_ALG_2_UNIQUE_ID,OVERALL_ALG_2_UNIQUE_ID+MAXIRREP,-1);
         //we cycle through and find the unique entries
         for(int i=0; i<=OVERALL_ALG_2_MAX; i++){
             if(i==0||memcmp(OVERALL_ALG_2_UNIQUE[OVERALL_ALG_2_UNIQUE_MAX], OVERALL_ALG_2[i], sizeof(short) * (LEV) )!=0){
                 OVERALL_ALG_2_UNIQUE_MAX++;
                 OVERALL_ALG_2_UNIQUE_DIM[OVERALL_ALG_2_UNIQUE_MAX]=1;
                 for(int a=0; a<(LEV); a++){
                     OVERALL_ALG_2_UNIQUE[OVERALL_ALG_2_UNIQUE_MAX][a]=OVERALL_ALG_2[i][a];
                     if(OVERALL_ALG_2[i][a]!=9999) OVERALL_ALG_2_UNIQUE_DIM[OVERALL_ALG_2_UNIQUE_MAX]*=list_of_dim[OVERALL_ALG_2[i][a]];
                 }
                 OVERALL_ALG_2_UNIQUE_MULT[OVERALL_ALG_2_UNIQUE_MAX]++;
                 OVERALL_ALG_2_UNIQUE_ID[i]=OVERALL_ALG_2_UNIQUE_MAX;
             }
             else{
                 OVERALL_ALG_2_UNIQUE_MULT[OVERALL_ALG_2_UNIQUE_MAX]++;
                 OVERALL_ALG_2_UNIQUE_ID[i]=OVERALL_ALG_2_UNIQUE_MAX;
             }
         }
         
        
#include "SM_test.h"
         
      
#define OVERALL_ALG_1 overall_alg_1
#define OVERALL_ALG_1_MAX overall_alg_max_1
#define OVERALL_ALG_1_UNIQUE overall_alg_unique_1
#define OVERALL_ALG_1_UNIQUE_ID overall_algebra_unique_id_1
#define OVERALL_ALG_1_UNIQUE_MAX overall_algebra_unique_max_1   
#define OVERALL_ALG_1_UNIQUE_MULT overall_algebra_unique_mult_1
#define OVERALL_ALG_1_UNIQUE_DIM overall_algebra_unique_dim_1
#define ALG_ID_1 alg_id_1
#define LEV 2
#define ALG_ID_2 alg_id_2
#define OVERALL_ALG_2 overall_alg_2
#define OVERALL_ALG_2_MAX overall_alg_max_2
#define OVERALL_ALG_2_UNIQUE overall_alg_unique_2
#define OVERALL_ALG_2_UNIQUE_ID overall_algebra_unique_id_2
#define OVERALL_ALG_2_UNIQUE_MAX overall_algebra_unique_max_2   
#define OVERALL_ALG_2_UNIQUE_MULT overall_algebra_unique_mult_2
#define OVERALL_ALG_2_UNIQUE_DIM overall_algebra_unique_dim_2
#define NEXT_COL_TO_ADD next_col_to_add_2
#define NEXT_COL_TO_ADD_MAX next_col_to_add_max_2
#define NEXT_COL_TO_ADD_UNIQUE next_col_to_add_unique_2
#define NEXT_COL_TO_ADD_UNIQUE_MULT next_col_to_add_unique_mult_2
#define NEXT_COL_TO_ADD_UNIQUE_MAX next_col_to_add_unique_max_2
#define MAX_PERMU_ID max_permu_id_2
#define OVERALL_ALGEBRA_2_TEMP overall_algebra_temp_2
#define SORTED_ALGEBRA_2_TEMP sorted_overall_algebra_2
#define VALUES_LEFT_OVERALL values_left_overall_2
#define VALUES_LEFT_COL values_left_col_2
#define DIM dim_2
#define TO_CONTINUE_PERM to_continue_permu_2
#define TO_SKIP_OVERALL to_skip_overall_2
#define TO_SKIP_COL to_skip_col_2
#define OVERALL_ALG_2 overall_alg_2
#define OVERALL_ALG_2_MAX overall_alg_max_2
#define END_SM_TEST end_of_sm_test_2       
#define END_OF_A1_TENSOR_PRODUCT end_of_A1_tensor_product_2
         
#include "Level_Loop_Pre.h"
#include "SM_test.h"  
   
#define OVERALL_ALG_1 overall_alg_2
#define OVERALL_ALG_1_MAX overall_alg_max_2
#define OVERALL_ALG_1_UNIQUE overall_alg_unique_2
#define OVERALL_ALG_1_UNIQUE_ID overall_algebra_unique_id_2
#define OVERALL_ALG_1_UNIQUE_MAX overall_algebra_unique_max_2   
#define OVERALL_ALG_1_UNIQUE_MULT overall_algebra_unique_mult_2
#define OVERALL_ALG_1_UNIQUE_DIM overall_algebra_unique_dim_2
#define ALG_ID_1 alg_id_2
#define LEV 3
#define ALG_ID_2 alg_id_3
#define OVERALL_ALG_2 overall_alg_3
#define OVERALL_ALG_2_MAX overall_alg_max_3
#define OVERALL_ALG_2_UNIQUE overall_alg_unique_3
#define OVERALL_ALG_2_UNIQUE_ID overall_algebra_unique_id_3
#define OVERALL_ALG_2_UNIQUE_MAX overall_algebra_unique_max_3   
#define OVERALL_ALG_2_UNIQUE_MULT overall_algebra_unique_mult_3
#define OVERALL_ALG_2_UNIQUE_DIM overall_algebra_unique_dim_3
#define NEXT_COL_TO_ADD next_col_to_add_3
#define NEXT_COL_TO_ADD_MAX next_col_to_add_max_3
#define NEXT_COL_TO_ADD_UNIQUE next_col_to_add_unique_3
#define NEXT_COL_TO_ADD_UNIQUE_MULT next_col_to_add_unique_mult_3
#define NEXT_COL_TO_ADD_UNIQUE_MAX next_col_to_add_unique_max_3
#define MAX_PERMU_ID max_permu_id_3
#define OVERALL_ALGEBRA_2_TEMP overall_algebra_temp_3
#define SORTED_ALGEBRA_2_TEMP sorted_overall_algebra_3
#define VALUES_LEFT_OVERALL values_left_overall_3
#define VALUES_LEFT_COL values_left_col_3
#define DIM dim_3
#define TO_CONTINUE_PERM to_continue_permu_3
#define TO_SKIP_OVERALL to_skip_overall_3
#define TO_SKIP_COL to_skip_col_3
#define OVERALL_ALG_2 overall_alg_3
#define OVERALL_ALG_2_MAX overall_alg_max_3
#define END_SM_TEST end_of_sm_test_3  
#define END_OF_A1_TENSOR_PRODUCT end_of_A1_tensor_product_3
         
#include "Level_Loop_Pre.h" 
#include "SM_test.h"  
     
#define OVERALL_ALG_1 overall_alg_3
#define OVERALL_ALG_1_MAX overall_alg_max_3
#define OVERALL_ALG_1_UNIQUE overall_alg_unique_3
#define OVERALL_ALG_1_UNIQUE_ID overall_algebra_unique_id_3
#define OVERALL_ALG_1_UNIQUE_MAX overall_algebra_unique_max_3  
#define OVERALL_ALG_1_UNIQUE_MULT overall_algebra_unique_mult_3
#define OVERALL_ALG_1_UNIQUE_DIM overall_algebra_unique_dim_3
#define ALG_ID_1 alg_id_3
#define LEV 4
#define ALG_ID_2 alg_id_4
#define OVERALL_ALG_2 overall_alg_4
#define OVERALL_ALG_2_MAX overall_alg_max_4
#define OVERALL_ALG_2_UNIQUE overall_alg_unique_4
#define OVERALL_ALG_2_UNIQUE_ID overall_algebra_unique_id_4
#define OVERALL_ALG_2_UNIQUE_MAX overall_algebra_unique_max_4   
#define OVERALL_ALG_2_UNIQUE_MULT overall_algebra_unique_mult_4
#define OVERALL_ALG_2_UNIQUE_DIM overall_algebra_unique_dim_4
#define NEXT_COL_TO_ADD next_col_to_add_4
#define NEXT_COL_TO_ADD_MAX next_col_to_add_max_4
#define NEXT_COL_TO_ADD_UNIQUE next_col_to_add_unique_4
#define NEXT_COL_TO_ADD_UNIQUE_MULT next_col_to_add_unique_mult_4
#define NEXT_COL_TO_ADD_UNIQUE_MAX next_col_to_add_unique_max_4
#define MAX_PERMU_ID max_permu_id_4
#define OVERALL_ALGEBRA_2_TEMP overall_algebra_temp_4
#define SORTED_ALGEBRA_2_TEMP sorted_overall_algebra_4
#define VALUES_LEFT_OVERALL values_left_overall_4
#define VALUES_LEFT_COL values_left_col_4
#define DIM dim_4
#define TO_CONTINUE_PERM to_continue_permu_4
#define TO_SKIP_OVERALL to_skip_overall_4
#define TO_SKIP_COL to_skip_col_4
#define OVERALL_ALG_2 overall_alg_4
#define OVERALL_ALG_2_MAX overall_alg_max_4
#define END_SM_TEST end_of_sm_test_4  
#define END_OF_A1_TENSOR_PRODUCT end_of_A1_tensor_product_4         
#include "Level_Loop_Pre.h" 
#include "SM_test.h"  
#define OVERALL_ALG_1 overall_alg_4
#define OVERALL_ALG_1_MAX overall_alg_max_4
#define OVERALL_ALG_1_UNIQUE overall_alg_unique_4
#define OVERALL_ALG_1_UNIQUE_ID overall_algebra_unique_id_4
#define OVERALL_ALG_1_UNIQUE_MAX overall_algebra_unique_max_4  
#define OVERALL_ALG_1_UNIQUE_MULT overall_algebra_unique_mult_4
#define OVERALL_ALG_1_UNIQUE_DIM overall_algebra_unique_dim_4
#define ALG_ID_1 alg_id_4
#define LEV 5
#define ALG_ID_2 alg_id_5
#define OVERALL_ALG_2 overall_alg_5
#define OVERALL_ALG_2_MAX overall_alg_max_5
#define OVERALL_ALG_2_UNIQUE overall_alg_unique_5
#define OVERALL_ALG_2_UNIQUE_ID overall_algebra_unique_id_5
#define OVERALL_ALG_2_UNIQUE_MAX overall_algebra_unique_max_5  
#define OVERALL_ALG_2_UNIQUE_MULT overall_algebra_unique_mult_5
#define OVERALL_ALG_2_UNIQUE_DIM overall_algebra_unique_dim_5
#define NEXT_COL_TO_ADD next_col_to_add_5
#define NEXT_COL_TO_ADD_MAX next_col_to_add_max_5
#define NEXT_COL_TO_ADD_UNIQUE next_col_to_add_unique_5
#define NEXT_COL_TO_ADD_UNIQUE_MULT next_col_to_add_unique_mult_5
#define NEXT_COL_TO_ADD_UNIQUE_MAX next_col_to_add_unique_max_5
#define MAX_PERMU_ID max_permu_id_5
#define OVERALL_ALGEBRA_2_TEMP overall_algebra_temp_5
#define SORTED_ALGEBRA_2_TEMP sorted_overall_algebra_5
#define VALUES_LEFT_OVERALL values_left_overall_5
#define VALUES_LEFT_COL values_left_col_5
#define DIM dim_5
#define TO_CONTINUE_PERM to_continue_permu_5
#define TO_SKIP_OVERALL to_skip_overall_5
#define TO_SKIP_COL to_skip_col_5
#define OVERALL_ALG_2 overall_alg_5
#define OVERALL_ALG_2_MAX overall_alg_max_5
#define END_SM_TEST end_of_sm_test_5
#define END_OF_A1_TENSOR_PRODUCT end_of_A1_tensor_product_5
#include "Level_Loop_Pre.h" 
#include "SM_test.h"
#define OVERALL_ALG_1 overall_alg_5
#define OVERALL_ALG_1_MAX overall_alg_max_5
#define OVERALL_ALG_1_UNIQUE overall_alg_unique_5
#define OVERALL_ALG_1_UNIQUE_ID overall_algebra_unique_id_5
#define OVERALL_ALG_1_UNIQUE_MAX overall_algebra_unique_max_5
#define OVERALL_ALG_1_UNIQUE_MULT overall_algebra_unique_mult_5
#define OVERALL_ALG_1_UNIQUE_DIM overall_algebra_unique_dim_5
#define ALG_ID_1 alg_id_5
#define LEV 6
#define ALG_ID_2 alg_id_6
#define OVERALL_ALG_2 overall_alg_6
#define OVERALL_ALG_2_MAX overall_alg_max_6
#define OVERALL_ALG_2_UNIQUE overall_alg_unique_6
#define OVERALL_ALG_2_UNIQUE_ID overall_algebra_unique_id_6
#define OVERALL_ALG_2_UNIQUE_MAX overall_algebra_unique_max_6   
#define OVERALL_ALG_2_UNIQUE_MULT overall_algebra_unique_mult_6
#define OVERALL_ALG_2_UNIQUE_DIM overall_algebra_unique_dim_6
#define NEXT_COL_TO_ADD next_col_to_add_6
#define NEXT_COL_TO_ADD_MAX next_col_to_add_max_6
#define NEXT_COL_TO_ADD_UNIQUE next_col_to_add_unique_6
#define NEXT_COL_TO_ADD_UNIQUE_MULT next_col_to_add_unique_mult_6
#define NEXT_COL_TO_ADD_UNIQUE_MAX next_col_to_add_unique_max_6
#define MAX_PERMU_ID max_permu_id_6
#define OVERALL_ALGEBRA_2_TEMP overall_algebra_temp_6
#define SORTED_ALGEBRA_2_TEMP sorted_overall_algebra_6
#define VALUES_LEFT_OVERALL values_left_overall_6
#define VALUES_LEFT_COL values_left_col_6
#define DIM dim_6
#define TO_CONTINUE_PERM to_continue_permu_6
#define TO_SKIP_OVERALL to_skip_overall_6
#define TO_SKIP_COL to_skip_col_6
#define OVERALL_ALG_2 overall_alg_6
#define OVERALL_ALG_2_MAX overall_alg_max_6
#define END_SM_TEST end_of_sm_test_6
#define END_OF_A1_TENSOR_PRODUCT end_of_A1_tensor_product_6
#include "Level_Loop_Pre.h" 
#include "SM_test.h"   
#define OVERALL_ALG_1 overall_alg_6
#define OVERALL_ALG_1_MAX overall_alg_max_6
#define OVERALL_ALG_1_UNIQUE overall_alg_unique_6
#define OVERALL_ALG_1_UNIQUE_ID overall_algebra_unique_id_6
#define OVERALL_ALG_1_UNIQUE_MAX overall_algebra_unique_max_6
#define OVERALL_ALG_1_UNIQUE_MULT overall_algebra_unique_mult_6
#define OVERALL_ALG_1_UNIQUE_DIM overall_algebra_unique_dim_6
#define ALG_ID_1 alg_id_6
#define LEV 7
#define ALG_ID_2 alg_id_7
#define OVERALL_ALG_2 overall_alg_7
#define OVERALL_ALG_2_MAX overall_alg_max_7
#define OVERALL_ALG_2_UNIQUE overall_alg_unique_7
#define OVERALL_ALG_2_UNIQUE_ID overall_algebra_unique_id_7
#define OVERALL_ALG_2_UNIQUE_MAX overall_algebra_unique_max_7
#define OVERALL_ALG_2_UNIQUE_MULT overall_algebra_unique_mult_7
#define OVERALL_ALG_2_UNIQUE_DIM overall_algebra_unique_dim_7
#define NEXT_COL_TO_ADD next_col_to_add_7
#define NEXT_COL_TO_ADD_MAX next_col_to_add_max_7
#define NEXT_COL_TO_ADD_UNIQUE next_col_to_add_unique_7
#define NEXT_COL_TO_ADD_UNIQUE_MULT next_col_to_add_unique_mult_7
#define NEXT_COL_TO_ADD_UNIQUE_MAX next_col_to_add_unique_max_7
#define MAX_PERMU_ID max_permu_id_7
#define OVERALL_ALGEBRA_2_TEMP overall_algebra_temp_7
#define SORTED_ALGEBRA_2_TEMP sorted_overall_algebra_7
#define VALUES_LEFT_OVERALL values_left_overall_7
#define VALUES_LEFT_COL values_left_col_7
#define DIM dim_7
#define TO_CONTINUE_PERM to_continue_permu_7
#define TO_SKIP_OVERALL to_skip_overall_7
#define TO_SKIP_COL to_skip_col_7
#define OVERALL_ALG_2 overall_alg_7
#define OVERALL_ALG_2_MAX overall_alg_max_7
#define END_SM_TEST end_of_sm_test_7
#define END_OF_A1_TENSOR_PRODUCT end_of_A1_tensor_product_7
#include "Level_Loop_Pre.h" 
#include "SM_test.h"     
#define OVERALL_ALG_1 overall_alg_7
#define OVERALL_ALG_1_MAX overall_alg_max_7
#define OVERALL_ALG_1_UNIQUE overall_alg_unique_7
#define OVERALL_ALG_1_UNIQUE_ID overall_algebra_unique_id_7
#define OVERALL_ALG_1_UNIQUE_MAX overall_algebra_unique_max_7
#define OVERALL_ALG_1_UNIQUE_MULT overall_algebra_unique_mult_7
#define OVERALL_ALG_1_UNIQUE_DIM overall_algebra_unique_dim_7
#define ALG_ID_1 alg_id_7
#define LEV 8
#define ALG_ID_2 alg_id_8
#define OVERALL_ALG_2 overall_alg_8
#define OVERALL_ALG_2_MAX overall_alg_max_8
#define OVERALL_ALG_2_UNIQUE overall_alg_unique_8
#define OVERALL_ALG_2_UNIQUE_ID overall_algebra_unique_id_8
#define OVERALL_ALG_2_UNIQUE_MAX overall_algebra_unique_max_8
#define OVERALL_ALG_2_UNIQUE_MULT overall_algebra_unique_mult_8
#define OVERALL_ALG_2_UNIQUE_DIM overall_algebra_unique_dim_8
#define NEXT_COL_TO_ADD next_col_to_add_8
#define NEXT_COL_TO_ADD_MAX next_col_to_add_max_8
#define NEXT_COL_TO_ADD_UNIQUE next_col_to_add_unique_8
#define NEXT_COL_TO_ADD_UNIQUE_MULT next_col_to_add_unique_mult_8
#define NEXT_COL_TO_ADD_UNIQUE_MAX next_col_to_add_unique_max_8
#define MAX_PERMU_ID max_permu_id_8
#define OVERALL_ALGEBRA_2_TEMP overall_algebra_temp_8
#define SORTED_ALGEBRA_2_TEMP sorted_overall_algebra_8
#define VALUES_LEFT_OVERALL values_left_overall_8
#define VALUES_LEFT_COL values_left_col_8
#define DIM dim_8
#define TO_CONTINUE_PERM to_continue_permu_8
#define TO_SKIP_OVERALL to_skip_overall_8
#define TO_SKIP_COL to_skip_col_8
#define OVERALL_ALG_2 overall_alg_8
#define OVERALL_ALG_2_MAX overall_alg_max_8
#define END_SM_TEST end_of_sm_test_8
#define END_OF_A1_TENSOR_PRODUCT end_of_A1_tensor_product_8
#include "Level_Loop_Pre.h" 
#include "SM_test.h"     
#define OVERALL_ALG_1 overall_alg_8
#define OVERALL_ALG_1_MAX overall_alg_max_8
#define OVERALL_ALG_1_UNIQUE overall_alg_unique_8
#define OVERALL_ALG_1_UNIQUE_ID overall_algebra_unique_id_8
#define OVERALL_ALG_1_UNIQUE_MAX overall_algebra_unique_max_8
#define OVERALL_ALG_1_UNIQUE_MULT overall_algebra_unique_mult_8
#define OVERALL_ALG_1_UNIQUE_DIM overall_algebra_unique_dim_8
#define ALG_ID_1 alg_id_8
#define LEV 9
#define ALG_ID_2 alg_id_9
#define OVERALL_ALG_2 overall_alg_9
#define OVERALL_ALG_2_MAX overall_alg_max_9
#define OVERALL_ALG_2_UNIQUE overall_alg_unique_9
#define OVERALL_ALG_2_UNIQUE_ID overall_algebra_unique_id_9
#define OVERALL_ALG_2_UNIQUE_MAX overall_algebra_unique_max_9
#define OVERALL_ALG_2_UNIQUE_MULT overall_algebra_unique_mult_9
#define OVERALL_ALG_2_UNIQUE_DIM overall_algebra_unique_dim_9
#define NEXT_COL_TO_ADD next_col_to_add_9
#define NEXT_COL_TO_ADD_MAX next_col_to_add_max_9
#define NEXT_COL_TO_ADD_UNIQUE next_col_to_add_unique_9
#define NEXT_COL_TO_ADD_UNIQUE_MULT next_col_to_add_unique_mult_9
#define NEXT_COL_TO_ADD_UNIQUE_MAX next_col_to_add_unique_max_9
#define MAX_PERMU_ID max_permu_id_9
#define OVERALL_ALGEBRA_2_TEMP overall_algebra_temp_9
#define SORTED_ALGEBRA_2_TEMP sorted_overall_algebra_9
#define VALUES_LEFT_OVERALL values_left_overall_9
#define VALUES_LEFT_COL values_left_col_9
#define DIM dim_9
#define TO_CONTINUE_PERM to_continue_permu_9
#define TO_SKIP_OVERALL to_skip_overall_9
#define TO_SKIP_COL to_skip_col_9
#define OVERALL_ALG_2 overall_alg_9
#define OVERALL_ALG_2_MAX overall_alg_max_9
#define END_SM_TEST end_of_sm_test_9
#define END_OF_A1_TENSOR_PRODUCT end_of_A1_tensor_product_9
#include "Level_Loop_Pre.h" 
#include "SM_test.h"     
#define OVERALL_ALG_1 overall_alg_9
#define OVERALL_ALG_1_MAX overall_alg_max_9
#define OVERALL_ALG_1_UNIQUE overall_alg_unique_9
#define OVERALL_ALG_1_UNIQUE_ID overall_algebra_unique_id_9
#define OVERALL_ALG_1_UNIQUE_MAX overall_algebra_unique_max_9
#define OVERALL_ALG_1_UNIQUE_MULT overall_algebra_unique_mult_9
#define OVERALL_ALG_1_UNIQUE_DIM overall_algebra_unique_dim_9
#define ALG_ID_1 alg_id_9
#define LEV 10
#define ALG_ID_2 alg_id_10
#define OVERALL_ALG_2 overall_alg_10
#define OVERALL_ALG_2_MAX overall_alg_max_10
#define OVERALL_ALG_2_UNIQUE overall_alg_unique_10
#define OVERALL_ALG_2_UNIQUE_ID overall_algebra_unique_id_10
#define OVERALL_ALG_2_UNIQUE_MAX overall_algebra_unique_max_10
#define OVERALL_ALG_2_UNIQUE_MULT overall_algebra_unique_mult_10
#define OVERALL_ALG_2_UNIQUE_DIM overall_algebra_unique_dim_10
#define NEXT_COL_TO_ADD next_col_to_add_10
#define NEXT_COL_TO_ADD_MAX next_col_to_add_max_10
#define NEXT_COL_TO_ADD_UNIQUE next_col_to_add_unique_10
#define NEXT_COL_TO_ADD_UNIQUE_MULT next_col_to_add_unique_mult_10
#define NEXT_COL_TO_ADD_UNIQUE_MAX next_col_to_add_unique_max_10
#define MAX_PERMU_ID max_permu_id_10
#define OVERALL_ALGEBRA_2_TEMP overall_algebra_temp_10
#define SORTED_ALGEBRA_2_TEMP sorted_overall_algebra_10
#define VALUES_LEFT_OVERALL values_left_overall_10
#define VALUES_LEFT_COL values_left_col_10
#define DIM dim_10
#define TO_CONTINUE_PERM to_continue_permu_10
#define TO_SKIP_OVERALL to_skip_overall_10
#define TO_SKIP_COL to_skip_col_10
#define OVERALL_ALG_2 overall_alg_10
#define OVERALL_ALG_2_MAX overall_alg_max_10
#define END_SM_TEST end_of_sm_test_10
#define END_OF_A1_TENSOR_PRODUCT end_of_A1_tensor_product_10
#include "Level_Loop_Pre.h" 
#include "SM_test.h"     
#define OVERALL_ALG_1 overall_alg_10
#define OVERALL_ALG_1_MAX overall_alg_max_10
#define OVERALL_ALG_1_UNIQUE overall_alg_unique_10
#define OVERALL_ALG_1_UNIQUE_ID overall_algebra_unique_id_10
#define OVERALL_ALG_1_UNIQUE_MAX overall_algebra_unique_max_10
#define OVERALL_ALG_1_UNIQUE_MULT overall_algebra_unique_mult_10
#define OVERALL_ALG_1_UNIQUE_DIM overall_algebra_unique_dim_10
#define ALG_ID_1 alg_id_10
#define LEV 11
#define ALG_ID_2 alg_id_11
#define OVERALL_ALG_2 overall_alg_11
#define OVERALL_ALG_2_MAX overall_alg_max_11
#define OVERALL_ALG_2_UNIQUE overall_alg_unique_11
#define OVERALL_ALG_2_UNIQUE_ID overall_algebra_unique_id_11
#define OVERALL_ALG_2_UNIQUE_MAX overall_algebra_unique_max_11
#define OVERALL_ALG_2_UNIQUE_MULT overall_algebra_unique_mult_11
#define OVERALL_ALG_2_UNIQUE_DIM overall_algebra_unique_dim_11
#define NEXT_COL_TO_ADD next_col_to_add_11
#define NEXT_COL_TO_ADD_MAX next_col_to_add_max_11
#define NEXT_COL_TO_ADD_UNIQUE next_col_to_add_unique_11
#define NEXT_COL_TO_ADD_UNIQUE_MULT next_col_to_add_unique_mult_11
#define NEXT_COL_TO_ADD_UNIQUE_MAX next_col_to_add_unique_max_11
#define MAX_PERMU_ID max_permu_id_11
#define OVERALL_ALGEBRA_2_TEMP overall_algebra_temp_11
#define SORTED_ALGEBRA_2_TEMP sorted_overall_algebra_11
#define VALUES_LEFT_OVERALL values_left_overall_11
#define VALUES_LEFT_COL values_left_col_11
#define DIM dim_11
#define TO_CONTINUE_PERM to_continue_permu_11
#define TO_SKIP_OVERALL to_skip_overall_11
#define TO_SKIP_COL to_skip_col_11
#define OVERALL_ALG_2 overall_alg_11
#define OVERALL_ALG_2_MAX overall_alg_max_11
#define END_SM_TEST end_of_sm_test_11
#define END_OF_A1_TENSOR_PRODUCT end_of_A1_tensor_product_11
#include "Level_Loop_Pre.h" 
#include "SM_test.h"     
#define OVERALL_ALG_1 overall_alg_11
#define OVERALL_ALG_1_MAX overall_alg_max_11
#define OVERALL_ALG_1_UNIQUE overall_alg_unique_11
#define OVERALL_ALG_1_UNIQUE_ID overall_algebra_unique_id_11
#define OVERALL_ALG_1_UNIQUE_MAX overall_algebra_unique_max_11
#define OVERALL_ALG_1_UNIQUE_MULT overall_algebra_unique_mult_11
#define OVERALL_ALG_1_UNIQUE_DIM overall_algebra_unique_dim_11
#define ALG_ID_1 alg_id_11
#define LEV 12
#define ALG_ID_2 alg_id_12
#define OVERALL_ALG_2 overall_alg_12
#define OVERALL_ALG_2_MAX overall_alg_max_12
#define OVERALL_ALG_2_UNIQUE overall_alg_unique_12
#define OVERALL_ALG_2_UNIQUE_ID overall_algebra_unique_id_12
#define OVERALL_ALG_2_UNIQUE_MAX overall_algebra_unique_max_12
#define OVERALL_ALG_2_UNIQUE_MULT overall_algebra_unique_mult_12
#define OVERALL_ALG_2_UNIQUE_DIM overall_algebra_unique_dim_12
#define NEXT_COL_TO_ADD next_col_to_add_12
#define NEXT_COL_TO_ADD_MAX next_col_to_add_max_12
#define NEXT_COL_TO_ADD_UNIQUE next_col_to_add_unique_12
#define NEXT_COL_TO_ADD_UNIQUE_MULT next_col_to_add_unique_mult_12
#define NEXT_COL_TO_ADD_UNIQUE_MAX next_col_to_add_unique_max_12
#define MAX_PERMU_ID max_permu_id_12
#define OVERALL_ALGEBRA_2_TEMP overall_algebra_temp_12
#define SORTED_ALGEBRA_2_TEMP sorted_overall_algebra_12
#define VALUES_LEFT_OVERALL values_left_overall_12
#define VALUES_LEFT_COL values_left_col_12
#define DIM dim_12
#define TO_CONTINUE_PERM to_continue_permu_12
#define TO_SKIP_OVERALL to_skip_overall_12
#define TO_SKIP_COL to_skip_col_12
#define OVERALL_ALG_2 overall_alg_12
#define OVERALL_ALG_2_MAX overall_alg_max_12
#define END_SM_TEST end_of_sm_test_12
#define END_OF_A1_TENSOR_PRODUCT end_of_A1_tensor_product_12
#include "Level_Loop_Pre.h" 
#include "SM_test.h"     
#define OVERALL_ALG_1 overall_alg_12
#define OVERALL_ALG_1_MAX overall_alg_max_12
#define OVERALL_ALG_1_UNIQUE overall_alg_unique_12
#define OVERALL_ALG_1_UNIQUE_ID overall_algebra_unique_id_12
#define OVERALL_ALG_1_UNIQUE_MAX overall_algebra_unique_max_12
#define OVERALL_ALG_1_UNIQUE_MULT overall_algebra_unique_mult_12
#define OVERALL_ALG_1_UNIQUE_DIM overall_algebra_unique_dim_12
#define ALG_ID_1 alg_id_12
#define LEV 13
#define ALG_ID_2 alg_id_13
#define OVERALL_ALG_2 overall_alg_13
#define OVERALL_ALG_2_MAX overall_alg_max_13
#define OVERALL_ALG_2_UNIQUE overall_alg_unique_13
#define OVERALL_ALG_2_UNIQUE_ID overall_algebra_unique_id_13
#define OVERALL_ALG_2_UNIQUE_MAX overall_algebra_unique_max_13
#define OVERALL_ALG_2_UNIQUE_MULT overall_algebra_unique_mult_13
#define OVERALL_ALG_2_UNIQUE_DIM overall_algebra_unique_dim_13
#define NEXT_COL_TO_ADD next_col_to_add_13
#define NEXT_COL_TO_ADD_MAX next_col_to_add_max_13
#define NEXT_COL_TO_ADD_UNIQUE next_col_to_add_unique_13
#define NEXT_COL_TO_ADD_UNIQUE_MULT next_col_to_add_unique_mult_13
#define NEXT_COL_TO_ADD_UNIQUE_MAX next_col_to_add_unique_max_13
#define MAX_PERMU_ID max_permu_id_13
#define OVERALL_ALGEBRA_2_TEMP overall_algebra_temp_13
#define SORTED_ALGEBRA_2_TEMP sorted_overall_algebra_13
#define VALUES_LEFT_OVERALL values_left_overall_13
#define VALUES_LEFT_COL values_left_col_13
#define DIM dim_13
#define TO_CONTINUE_PERM to_continue_permu_13
#define TO_SKIP_OVERALL to_skip_overall_13
#define TO_SKIP_COL to_skip_col_13
#define OVERALL_ALG_2 overall_alg_13
#define OVERALL_ALG_2_MAX overall_alg_max_13
#define END_SM_TEST end_of_sm_test_13
#define END_OF_A1_TENSOR_PRODUCT end_of_A1_tensor_product_13
#include "Level_Loop_Pre.h" 
#include "SM_test.h"               
         
                                                                                             }while(next_permutation(next_col_to_add_13,next_col_to_add_13+max_permu_id_13)); //end for level 13
                                                                                         }//end for level 13
                                                                                     }while(next_permutation(next_col_to_add_12,next_col_to_add_12+max_permu_id_12)); //end for level 12
                                                                                 }//end for level 12
                                                                             }while(next_permutation(next_col_to_add_11,next_col_to_add_11+max_permu_id_11)); //end for level 11
                                                                         }//end for level 11
                                                                     }while(next_permutation(next_col_to_add_10,next_col_to_add_10+max_permu_id_10)); //end for level 10
                                                                 }//end for level 10
                                                             }while(next_permutation(next_col_to_add_9,next_col_to_add_9+max_permu_id_9)); //end for level 9
                                                         }//end for level 9
                                                     }while(next_permutation(next_col_to_add_8,next_col_to_add_8+max_permu_id_8)); //end for level 8
                                                 }//end for level 8
                                             }while(next_permutation(next_col_to_add_7,next_col_to_add_7+max_permu_id_7)); //end for level 7
                                         }//end for level 7    
                                     }while(next_permutation(next_col_to_add_6,next_col_to_add_6+max_permu_id_6)); //end for level 6
                                 }//end for level 6
                             }while(next_permutation(next_col_to_add_5,next_col_to_add_5+max_permu_id_5)); //end for level 5
                         }//end for level 5
                     }while(next_permutation(next_col_to_add_4,next_col_to_add_4+max_permu_id_4)); //end for level 4
                 }//end for level 4  
                 
             }while(next_permutation(next_col_to_add_3,next_col_to_add_3+max_permu_id_3)); //end for level 3
         }//end for level 3 
         
     }while(next_permutation(next_col_to_add_2,next_col_to_add_2+max_permu_id_2)); //end for level 2
 }//end for level 2 
 
 
     }//end of loop over alg_1
     cout<<endl;
     for(int l=1; l<NuLEV; l++){
         cout<<"level "<<l<<": "<<level_max[l-1]+1<<endl;
         cout<<"level "<<l<<" containing SM A2: "<<level_max_after_A2[l-1]+1<<endl;
         cout<<"level "<<l<<" after adding A1's: "<<level_max_after_added_A1[l-1]+1<<endl;
         cout<<"level "<<l<<" containing SM A2xA1: "<<level_max_contain_A1_A2[l-1]+1<<endl;
     }
         
     cout<<"Related by outer automorphisms: "<<SM_outer_auto<<endl;
     ////////////////
     ///checking for maximal and minimal algebras
     ///////////////
     //we want to make the list of subalgebras which we will feed into our function which finds the subalgebras.
     auto SM_sub_embeddings = new bool[NUMSM][NUMSM];
     fill(SM_sub_embeddings[0],SM_sub_embeddings[0]+NUMSM*NUMSM,false);
     auto Outer_automorphism = new string[NUMSM][NUMSM];
     fill(Outer_automorphism[0],Outer_automorphism[0]+NUMSM*NUMSM,"False");
     //we want to sort our algebras by size to this end we create:
     short SM_by_size[NUMSM][2]={{0}};
     
     for(int sol=0; sol<=SM_alg_id_max;sol++){
         for(int cur=0; cur<NuLEV+MAXA1; cur++){
             if(SM_sup_alg[sol][cur]=="N") break;
             SM_by_size[sol][0]+=myrank(SM_sup_alg[sol][cur]);
         }
        // SM_by_size[sol][0]=sub_algs_list[SM_sup_alg[sol]].length();//actually only a rough measure of size, but easiest.
         SM_by_size[sol][1]=sol;
     }
     qsort(SM_by_size,SM_alg_id_max+1,sizeof(short[2]),first_sort);
     
     auto unique_algebras=new short[NUMSMUNI][NUMSM];
     int unique_algebras_max[NUMSMUNI];
     fill(unique_algebras_max,unique_algebras_max+NUMSMUNI,-1);
     int current_unique_alg=-1;
     for(int solt=0; solt<=SM_alg_id_max;solt++){
         int sol=SM_by_size[solt][1];
         if(!Outer_automorphism_check[sol])continue;
         int index_equal_to=-1;
         for(int i=0; i<=current_unique_alg;i++){
             bool equal=true;
             for(int a=0;a<NuLEV+MAXA1;a++){if(SM_sup_alg[sol][a]!=SM_sup_alg[unique_algebras[i][0]][a]){equal=false; break;}}
             if(equal){index_equal_to=i;break;}
         }
         if(index_equal_to!=-1){
             unique_algebras_max[index_equal_to]++;
             unique_algebras[index_equal_to][unique_algebras_max[index_equal_to]]=sol;
             continue;
         };
         current_unique_alg++;
         unique_algebras_max[current_unique_alg]++;
         unique_algebras[current_unique_alg][0]=sol;
         
     }
     cout<<"Number of unique algebras: "<<current_unique_alg+1<<endl;
    
     short alg_parts[NUMSMUNI][MAXSUB];
     fill(alg_parts[0],alg_parts[0]+NUMSMUNI*MAXSUB,-1);
     int alg_parts_max[NUMSMUNI];
     fill(alg_parts_max,alg_parts_max+NUMSMUNI,-1);
     short alg_parts_with_indices[NUMSMUNI][MAXSUB][2];
     short alg_sorted[NUMSMUNI][MAXSUB];
     for(int uni=0; uni<=current_unique_alg; uni++){
         for(int cur=0; cur<NuLEV+MAXA1; cur++){
             if(SM_sup_alg[unique_algebras[uni][0]][cur]=="N") break;
             alg_parts_max[uni]++;
             for(int p=0; p<=sub_algs_list_max;p++) if(sub_algs_list[p]==SM_sup_alg[unique_algebras[uni][0]][cur]){alg_parts[uni][alg_parts_max[uni]]=p; break;}
         }
         
    
         //we then want to get the sub_alg index corresponding to this.
         //we want to sort alg_parts 
         
         for(int i=0; i<MAXSUB; i++){alg_parts_with_indices[uni][i][0]=alg_parts[uni][i]; alg_parts_with_indices[uni][i][1]=i;}
         qsort(alg_parts_with_indices[uni],alg_parts_max[uni]+1,sizeof(short[2]),first_sort);
         for(int i=0; i<MAXSUB; i++){alg_sorted[uni][i]=alg_parts_with_indices[uni][i][0]; }
     }
         
    for(int uni=0; uni<=current_unique_alg; uni++){
        cout<<endl;
        cout<<"unique algebra looking at: "<<uni<<endl;
        int no_cols=SM_projection_into_sup_cols[unique_algebras[uni][0]];
        int max_no_in_sup=-1;
        for(int i=0; i<NuLEV+MAXA1; i++){if(SM_sup_alg[unique_algebras[uni][0]][i]=="N"){max_no_in_sup=i-1; break;}cout<<SM_sup_alg[unique_algebras[uni][0]][i]<<", ";}
        cout<<endl;
         get_sub_algebras_3(SM_sup_alg[unique_algebras[uni][0]],max_no_in_sup,
                            max_projection_ind_part,sup_alg_p_part,sub_alg_p_part,pm_rows_part,pm_cols_part,projection_matrices_part,
                            sub_algs_list_max,sub_algs_list,sub_algs_all,sub_algs_max,
                            branching_matrices,branching_matrices_max,
                            list_of_alg,list_of_rank,list_of_dim,list_of_ws,
                            sub_alg_level,-3,
                            unique_algebras_max,current_unique_alg, unique_algebras, uni, 
                            alg_parts,alg_parts_max,alg_sorted,alg_parts_with_indices,SM_projection_into_sup,SM_sub_embeddings,no_cols,SM_mult_row_3,SM_ws,SM_alg_id_max,Outer_automorphism); 
     }
     
     
     
     /*
     
     short SM_by_size[NUMSM][2]={{0}};
     for(int sol=0; sol<=SM_alg_id_max;sol++){
         for(int cur=0; cur<NuLEV+MAXA1; cur++){
             if(SM_sup_alg[sol][cur]=="N") break;
             SM_by_size[sol][0]+=myrank(SM_sup_alg[sol][cur]);
         }
        // SM_by_size[sol][0]=sub_algs_list[SM_sup_alg[sol]].length();//actually only a rough measure of size, but easiest.
         SM_by_size[sol][1]=sol;
     }
     qsort(SM_by_size,SM_alg_id_max+1,sizeof(short[2]),first_sort);
     //cout<<"\\subsection*{Relative embeddings}"<<endl;
     static short empty_branching[BMOUTM][48][48]={{{0}}};
     cout<<"Finding maximal and minimal algebras. Total no.: "<<SM_alg_id_max<<endl;
      for(int solt=0; solt<=SM_alg_id_max; solt++){
         int sol=SM_by_size[solt][1];
         //int sol_id=SM_sup_alg[sol];
        // cout<<"\r Sub and Sup algebras for: "<<sol<<flush;
         //latex_file<<"\\textbf{Embeddings into $\\hyperref["<<sol<<"]{\\mathfrak{put}_{"<<sol<<"}}$:}\\\\~\\\\ "<<endl;
        // string alg_parts_sol[MAXSUB]={}; replaced with SM_sup_alg[sol]
         int alg_parts_sol_max=-1;
         for(int cur=0; cur<NuLEV+MAXA1; cur++){if(SM_sup_alg[sol][cur]=="N") break;alg_parts_sol_max++;}
         
     
         // We start by finding the sub algebras.
         int no_cols=SM_projection_into_sup_cols[sol];
         bool minimal=true;
         for(int solt2=0; solt2<=SM_alg_id_max;solt2++){
             int sol2=SM_by_size[solt2][1];
             
             if(sol==sol2) continue;
             int ranks_ordered[NuLEV+MAXA1]={0};
             
             for(int cur=0; cur<NuLEV+MAXA1; cur++){
                 if(SM_sup_alg[sol][cur]=="N") break;
                 ranks_ordered[cur]=myrank(SM_sup_alg[sol][cur]);
             }
             sort(ranks_ordered,ranks_ordered+NuLEV+MAXA1);
             reverse(ranks_ordered,ranks_ordered+NuLEV+MAXA1);
             int ranks_ordered2[NuLEV+MAXA1]={0};
             for(int cur=0; cur<NuLEV+MAXA1; cur++){
                 if(SM_sup_alg[sol2][cur]=="N") break;
                 ranks_ordered2[cur]=myrank(SM_sup_alg[sol2][cur]);
             }
             sort(ranks_ordered2,ranks_ordered2+NuLEV+MAXA1);
             reverse(ranks_ordered2,ranks_ordered2+NuLEV+MAXA1);
             int cumalative_rank=0;
             int cumalative_rank2=0;
             bool to_skip=false;
             for(int cur=0; cur<NuLEV+MAXA1; cur++){
                  cumalative_rank+=ranks_ordered[cur];
                  cumalative_rank2+=ranks_ordered2[cur];
                  if(cumalative_rank2>cumalative_rank){to_skip=true; break;}
              }
            
              if(to_skip) continue;
             //if we only care about the actual maximal ones, we can do the following:
             bool maximum=true;
             for(int sol3=0; sol3<=SM_alg_id_max;sol3++){if(SM_sub_embeddings[sol3][sol2]) maximum=false;}
             if(!minimal&&!maximum) continue;
            // cout<<sol<<" "<<sol2<<endl;
             int no_rows=0;
             //we split the algebra up into it's indivdual parts.
             short alg_parts[MAXSUB];
             fill(alg_parts,alg_parts+MAXSUB,-1);
             int alg_parts_max=-1;
             for(int cur=0; cur<NuLEV+MAXA1; cur++){
                 if(SM_sup_alg[sol2][cur]=="N") break;
                 alg_parts_max++;
                 for(int p=0; p<=sub_algs_list_max;p++) if(sub_algs_list[p]==SM_sup_alg[sol2][cur]){alg_parts[alg_parts_max]=p; break;}
             }
             
        
             //we then want to get the sub_alg index corresponding to this.
             //we want to sort alg_parts 
             short alg_parts_with_indices[MAXSUB][2];
             for(int i=0; i<MAXSUB; i++){alg_parts_with_indices[i][0]=alg_parts[i]; alg_parts_with_indices[i][1]=i;}
             qsort(alg_parts_with_indices,alg_parts_max+1,sizeof(short[2]),first_sort);
             short alg_sorted[MAXSUB];
             for(int i=0; i<MAXSUB; i++){alg_sorted[i]=alg_parts_with_indices[i][0]; }
             cout<<"\r Next pair of algebras containing SM: "<<solt<<" "<<solt2<<", ("<<sol<<","<<sol2<<")"<<"    "<<flush;
             //we do a check that if the two algebras are equal we continue.
             //we first do some basic checks.
             //The first is decomposition. if the max size of a decompOsitioN in sol2 is larger then 
             //that in sol1, we won't be able to do it.
             //this could be made more sophiscated.
             int max_size_sol=0;
             int max_size_sol2=0;
             for(int w=0; w<=SM_weights_max[sol];w++){
                 for(int d=0; d<18; d++){if(SM_decomp[sol][w][d]=='Z'||d==17){if(d>max_size_sol) max_size_sol=d; break;}}
             }
             for(int w=0; w<=SM_weights_max[sol2];w++){
                 for(int d=0; d<18; d++){if(SM_decomp[sol2][w][d]=='Z'){if(d>max_size_sol2) max_size_sol2=d; break;}}
             }

             if(max_size_sol2>max_size_sol) continue;
             //we check the ranks.
             
             
             int min_test=get_sub_algebras_3(SM_sup_alg[sol],alg_parts_sol_max,
                   max_projection_ind_part,sup_alg_p_part,sub_alg_p_part,pm_rows_part,pm_cols_part,projection_matrices_part,
                   sub_algs_list_max,sub_algs_list,sub_algs_all,sub_algs_max,
                   branching_matrices,branching_matrices_max,
                   list_of_alg,list_of_rank,list_of_dim,list_of_ws,
                   sub_alg_level,-3,SM_projection_into_sup[sol],SM_projection_into_sup[sol2],empty_branching,0,
                   alg_parts,alg_parts_max,alg_sorted,alg_parts_with_indices,SM_projection_into_sup,SM_sub_embeddings,no_cols,SM_mult_row_3,SM_ws_max,SM_ws);       //returns -5 if it finds and algebra.
            if(SM_sub_embeddings[sol][sol2]) minimal=false;   
             
         }
     }
     */
     //we then output the maximal and minimal embeddings
 
     latex_file<<"\\subsection*{Maximal algebras}"<<endl;
     for(int sol=0; sol<=SM_alg_id_max;sol++){
         if(!Outer_automorphism_check[sol])continue;
         
         bool maximum=true;
         for(int sol2=0; sol2<=SM_alg_id_max;sol2++){if(SM_sub_embeddings[sol2][sol]) maximum=false;}
         if(maximum) latex_file<<" $\\hyperref["<<sol<<"]{\\mathfrak{put}_{"<<sol<<"}}$ ";
     }
     latex_file<<endl;
     latex_file<<"\\subsection*{Minimal algebras}"<<endl;
     for(int sol=0; sol<=SM_alg_id_max;sol++){
         if(!Outer_automorphism_check[sol])continue;
         
         bool minimal=true;
         for(int sol2=0; sol2<=SM_alg_id_max;sol2++){if(SM_sub_embeddings[sol][sol2]) minimal=false;}
         if(minimal) latex_file<<" $\\hyperref["<<sol<<"]{\\mathfrak{put}_{"<<sol<<"}}$ ";
     }
     latex_file<<endl;
     latex_file<<endl;
     latex_file<<"\\subsection*{Outer automorphism classes}"<<endl;
     int outer_auto_count=0;
     for(int sol=0; sol<=SM_alg_id_max;sol++){
         if(!Outer_automorphism_check[sol])continue;
         
         //we check if this list has been done before
         bool done=false;
         for(int sol2=0; sol2<sol;sol2++) if(Outer_automorphism[sol][sol2]!="False"){done=true;break;}
         if(done) continue;
         latex_file<<" ~\\\\~\\\\ "<<endl;
         outer_auto_count++;
         latex_file<<"Class "<<outer_auto_count<<": $\\hyperref["<<sol<<"]{\\mathfrak{put}_{"<<sol<<"}}$";
         for(int sol2=sol+1; sol2<=SM_alg_id_max;sol2++){
             if( (Outer_automorphism[sol][sol2]=="False" && Outer_automorphism[sol2][sol]!="False")  ||(Outer_automorphism[sol][sol2]!="False" && Outer_automorphism[sol2][sol]=="False") ){cout<<"Something wrong with outer automorphism check"<<endl;}
             if(Outer_automorphism[sol][sol2]!="False"){latex_file<<" $\\hyperref["<<sol2<<"]{\\mathfrak{put}_{"<<sol2<<"}}$ ("<<Outer_automorphism[sol][sol2]<<") ";}
         }
     }
     //closing the latex_file where we write data.
     latex_file.close();
     cout<<endl;
     cout<<"Program finished."<<endl;
     //we look at the algebras related by outer automorphism
    
}




==> anc/README <==
If you use this program please cite:

B. C. Allanach, B. Gripaios and J.Tooby-Smith, Semisimple extensions of the Standard Model gauge algebra, Phys. Rev. D 104 (2021) no.3, 035035 doi:10.1103/PhysRevD.104.035035 arXiv:2104.14555 [hep-th]].

The directory structure should be as follows:
./
 Main_file.cpp
 Level_Loop_Pre.h
 A2_Checks.h
 Adding_A1s.h
 get_sub_alg.h
./Supplementary_file
 Supplementary_file.tex

There are two files which one must run:
A) Main_File.cpp
B) Auxillary_Mathematica_Program.nb

Run the programs in the following order:

i) The first 5 `sections' of (B), up to and including the `Making the file' section. (This will create a .h file. One should check it is saving in the correct place, which should be the same directory as (A)).

ii) One should then run (A). This runs using
	g++ -O3 -std=c++11 Main_File.cpp  -o Main_File.x; time Main_File.x 
it should take ~1-2hours with the current set up. This will create a file "./Supplementary_file/Auto_gen_data.tex"

iii) Run the remaining `sections' of (B). This will create a file called "./Supplementary_file/Regexed_data.tex". (Regexed_data.tex, contains a slightly modified form of the output in Auto_gen_data.tex)

iv) One can then compile ./Supplementary_file/Supplementary_file.tex to get a pdf containing the output.

v) One should then take care to check whether the projection matrices lift correctly to embeddings, and ensure that they define a unique diagram up to equivalence. 

The file: Supplementary_file.pdf is an example output, obtained using the SM with 3 right handed neutrinos, as described in the accompanying paper.


==> anc/Supplementary_file.tex <==
\documentclass[prd,aps,preprintnumbers,nofootinbib]{revtex4}
\usepackage{amscd}
\usepackage{amsmath, bbm} 
\usepackage{amsfonts}
\usepackage{amssymb}
\usepackage{hyperref}
\hypersetup{
    colorlinks=true,
    linkcolor=black,
    filecolor=black,      
    urlcolor=black,
    citecolor = black,
}
 
\setcounter{MaxMatrixCols}{15}
\begin{document}
\title{Floccinaucinihilipilification: Supplementary file}
\author{B C Allanach} \email{B.C.Allanach@damtp.cam.ac.uk} \affiliation{DAMTP, University of Cambridge, Wilberforce Road, Cambridge, 
CB3 0WA, United Kingdom}
\author{Ben Gripaios} \email{gripaios@hep.phy.cam.ac.uk} \affiliation{Cavendish Laboratory, University of Cambridge, J.J. Thomson
Avenue, Cambridge, CB3 0HE, United Kingdom}
\author{Joseph Tooby-Smith} \email{jss85@cam.ac.uk} \affiliation{Cavendish Laboratory, University of Cambridge, J.J. Thomson
Avenue, Cambridge, CB3 0HE, United Kingdom}
\maketitle
\input{Regexed_data.tex}
%\input{Auto_gen_data.tex}
\end{document}


==> anc/get_sub_alg.h <==
{    
    
    //This function is going to have different levels.
    //-1 is going to be A2 don't save.
    //1 is going to be A2 save
    //-2 is going to be A1 A2 don't save.
    //2 is going to be A1 A2 save
    //-3 is going to be SM_equiv don't save
    //3 is going to be SM_equiv save.
    //we assign the current algebra to
    //int rank_of_current_alg=myrank(sub_algs_list[current_sub]);
    //we then make a list of all it's maximal subalgebras.
    //we make the current alg value.
    int overall_rank=0;
    for(int cur=0; cur<=current_alg_max;cur++){overall_rank+=myrank(current_alg_arr[cur]);}
    //we now search for current_alg in the list of already made algebras.
    //if it exists we just output the id of that.
    int current_sub=-1;
   
    if(level_to_do>0){
        for(int i=0; i<=sub_algs_list_max;i++){
            if(sub_algs_list[i]==current_alg_arr[0]){current_sub=i; break;}
        }
        if(current_sub==-1){
        //if we get to here we want to increase our max_projection_ind_part by one
            sub_algs_list_max++;
            if(sub_algs_list_max>SALM-1){cout<<"Excedding size of sub_alg_level."<<endl;}
            current_sub=sub_algs_list_max;
            sub_algs_list[current_sub]=current_alg_arr[0];
        }
        //we check which level we have already done.
        //and if it is greater then the one we are doing we continue.
        if(sub_alg_level[current_sub]>=level_to_do){return current_sub;}
        else if(sub_alg_level[current_sub]==-4){
            sub_algs_max[current_sub]++;
            if(sub_algs_max[current_sub]>SAA2M){cout<<"sub_algs_all not big enough (final point)."<<endl; exit(-1);}
            sub_algs_all[current_sub][sub_algs_max[current_sub]][0]=current_sub;
            //we add the identity
            branching_matrices_max[current_sub][sub_algs_max[current_sub]]++;
            int overall_rank=0;
            for(int a=0; a<=current_alg_max; a++) overall_rank+=myrank(current_alg_arr[a]);
            for(int r=0; r<overall_rank;r++) branching_matrices[current_sub][sub_algs_max[current_sub]][0][r][r]=1;
           /* if(sub_algs_list[current_sub]=="A2"){
                //we add the outer automorphism.
                branching_matrices_max[current_sub][sub_algs_max[current_sub]]++;
                branching_matrices[current_sub][sub_algs_max[current_sub]][1][0][1]=1;
                branching_matrices[current_sub][sub_algs_max[current_sub]][1][1][0]=1;
      
            }*/
            if(sub_algs_list[current_sub][0]=='D'&&overall_rank>=5){
                //we add the outer automorphism.
                branching_matrices_max[current_sub][sub_algs_max[current_sub]]++;
                for(int i=0; i<overall_rank-2; i++){branching_matrices[current_sub][sub_algs_max[current_sub]][1][i][i]=1;}
                branching_matrices[current_sub][sub_algs_max[current_sub]][1][overall_rank-1][overall_rank-2]=1;
                branching_matrices[current_sub][sub_algs_max[current_sub]][1][overall_rank-2][overall_rank-1]=1;
      
            }
            if(sub_algs_list[current_sub][0]=='A'&&overall_rank>=2){
                //we add the outer automorphism.
                branching_matrices_max[current_sub][sub_algs_max[current_sub]]++;
                for(int i=0; i<overall_rank; i++){branching_matrices[current_sub][sub_algs_max[current_sub]][1][i][overall_rank-1-i]=1;}
      
            }
            //if(current_sub==6){cout<<branching_matrices_max[6][8]+1<<endl; exit(-1);}
        }
        
        sub_alg_level[current_sub]=level_to_do;
    }
    //we add the identy on.
   
  
  
    //if current_alg_max>1 then we won't have created the maximal algebras already
    //so we do so now.
    //we only do it if we have not done it# before.
  
    //composite_maximal_algebras(current_alg_arr,current_alg_max,max_projection_ind_part,sup_alg_p_part,sub_alg_p_part,pm_rows_part,pm_cols_part,projection_matrices_part,
    //max_projection_ind_part_T,sub_alg_p_part_T,pm_rows_part_T,pm_cols_part_T,projection_matrices_part_T);
    //we now save the new level

    //cout<<"current alg: "<<current_alg<<" "<<sub_algs_list_max<<" "<<max_projection_ind_part<<endl;
    //we want to loop over the maximal algebras.
    int max_for_comp=1;
    if(current_alg_max>0||level_to_do==-3) for(int a=0; a<=current_alg_max; a++) max_for_comp*=2;
    for(int current_max_id=0; current_max_id>-1; current_max_id++){
        //cout<<current_max_id<<endl;
        //we first want to get the relevent defining matrices.
        string sub_alg_p_part_T[MAXSUB];
        fill(sub_alg_p_part_T,sub_alg_p_part_T+MAXSUB,"N");
        short pm_rows_part_T=0;
        short pm_cols_part_T=0;
        short projection_matrices_part_T[48][48]={{0}};
        
        if(current_alg_max==0&&level_to_do!=-3){//if there is only one algebra we just scan through and get all the maximal algebras out.
            if(current_max_id>max_projection_ind_part) break;
                // we test if it is the current algebra. if it is not we move on
                if(sup_alg_p_part[current_max_id]!=current_alg_arr[0]) continue;
                for(int i=0; i<MAXSUB; i++) sub_alg_p_part_T[i]=sub_alg_p_part[current_max_id][i];
                pm_rows_part_T=pm_rows_part[current_max_id];
                pm_cols_part_T=pm_cols_part[current_max_id];
                for(int r=0; r<pm_rows_part_T;r++){
                    for(int c=0; c<pm_cols_part_T;c++){
                        projection_matrices_part_T[r][c]=projection_matrices_part[current_max_id][r][c];
                    }
                }
             
            
        }
        else{
            if(current_max_id>=max_for_comp) break;
            //we start at n=1, since we don't want n=0.
            //for each algebra n we get a new algebra.
            pm_cols_part_T=overall_rank;
            int current_col=-1;
            int current_row=-1;
            int current_subalg=-1;
            for(int a=0; a<=current_alg_max; a++){
            
                //we want to get the ath bit of n.
                int m=current_max_id;
                int b=a;
                while (b--) {
                        m /= 2;
                    }
                 m=m%2;
                //if it is zero, we don't add this algebra, but most move along the columns.
#ifndef LEV_TO_DOm3
                if(m==0){
                    current_col+=myrank(current_alg_arr[a]);
                }
                //if it is 1 we do add the algebra
                else if(m==1){
                    //we add the subalgebra
                    current_subalg++;
                    if(current_subalg>=MAXSUB){cout<<"sub_alg_p_part not big enough."<<endl; exit(-1);}
                    sub_alg_p_part_T[current_subalg]=current_alg_arr[a];
                    //we then add a new row
                    for(int r=0; r<myrank(current_alg_arr[a]);r++){
                        current_row++;
                        current_col++;
                        projection_matrices_part_T[current_row][current_col]=1;
                    }
                }
                
#endif
#ifdef LEV_TO_DOm3
                if(m==1){
                    current_col+=myrank(current_alg_arr[a]);
                }
                //if it is 1 we do add the algebra
                else if(m==0){
                    //we add the subalgebra
                    current_subalg++;
                    if(current_subalg>=MAXSUB){cout<<"sub_alg_p_part not big enough."<<endl; exit(-1);}
                    sub_alg_p_part_T[current_subalg]=current_alg_arr[a];
                    //we then add a new row
                    for(int r=0; r<myrank(current_alg_arr[a]);r++){
                        current_row++;
                        current_col++;
                        projection_matrices_part_T[current_row][current_col]=1;
                    }
                }
                
#endif 
              
            }
            //we set the correct number of rows.
            pm_rows_part_T=current_row+1;
        }

       // cout<<"current: "<<max_for_comp<<" "<<current_max_id<<endl;
        /*#ifdef LEV_TO_DOm3
        if(sol==5&&sol2==4){
            for(int i=0;i<=current_alg_max; i++) cout<<current_alg_arr[i]<<", ";
            cout<<endl;
            for(int i=0; i<=current_alg_max;i++) cout<<sub_alg_p_part_T[i]<<", ";
            cout<<endl;
            for(int r=0; r<9; r++){
                for(int c=0; c<9; c++) cout<<projection_matrices_part_T[r][c]<<", ";
                cout<<endl;
            }
        }
#endif*/
        // we test if it is the current algebra. if it is not we move on
       /* if(current_sub==2&&!A2_only){
            cout<<"Here"<<endl;
            cout<<current_alg_arr[0]<<" "<<current_alg_arr[1]<<" "<<endl;
            for(int r=0; r<5; r++){
                for(int c=0; c<5; c++) cout<<projection_matrices_part[current_max_id][r][c]<<" ,";
                cout<<endl;
            }
        }*/
         //if(sol==0&&sol2==2) cout<<"Here"<<endl;
        //we find the subalgebras of these
        //and determine if they are in our list.
        //if they are we get their index.
        int subalgebra_index[MAXSUB];
        fill(subalgebra_index,subalgebra_index+MAXSUB,-1);
        int subalgebra_index_max=-1;
        //we want to ignore those cases where A1=A1, for instance.
        //we will skip over same
        bool same_as_current=false;
       
        for(int i=0; i<MAXSUB; i++){
            
           
            if(sub_alg_p_part_T[i]=="N") break;
            //we check if the embedding is really defining an 
            //outer automorphism. If it is, we will deal with it later.
            if(current_alg_max==0&&sub_alg_p_part_T[i]==current_alg_arr[0]&&level_to_do!=-3){
                same_as_current=true;
                break;
            }
     
            
            //we want to get the id of the current subalgebra
            //we do this, by essentially feeding this function our sub
            //algebra. it will then output the id.
            string temp_array[1]={sub_alg_p_part_T[i]};
            int new_level_to_do=level_to_do;
            if(level_to_do<0) new_level_to_do=-level_to_do;
           // cout<<"Here"<<endl;
            int a=-1;
            int am=-1;
            for(int pts=0; pts<=sub_algs_list_max;pts++){
                if(sub_algs_list[pts]==temp_array[0]){am=pts; break;}
            }
            
            if(sub_alg_level[am]>=new_level_to_do&&am!=-1){a=am;}
            else{
                a=get_sub_algebras_2(temp_array,0,
                           max_projection_ind_part,sup_alg_p_part,sub_alg_p_part,pm_rows_part,pm_cols_part,projection_matrices_part,
                           sub_algs_list_max,sub_algs_list,sub_algs_all,sub_algs_max,
                           branching_matrices,branching_matrices_max,
                           list_of_alg,list_of_rank,list_of_dim,list_of_ws,
                           sub_alg_level,new_level_to_do);
            }
            //we search for a here: 
            //we save the index in our list.
            
            subalgebra_index_max++;
            if(subalgebra_index_max-2>MAXSUB){cout<<"subalgebra_index too small"<<endl; exit(-1);}
            subalgebra_index[subalgebra_index_max]=a;
            //mult_sub*=sub_algs_max[a]+1;
        }
        if(same_as_current&&level_to_do!=-3) continue;
        //cout<<"current alg: "<<current_alg<<" "<<level_to_do<<endl;
        int tensor_product_subalg[MAXSUB]={0};
        int tpsub_cr=subalgebra_index_max;      
       // cout<<"sub algebra index: "<<subalgebra_index[0]<<" "<<subalgebra_index[1]<<endl;  
      //  int myrank_sub_alg=0;
        //#ifdef LEV_TO_DOm3
        //if(level_to_do==-3){
          //  for(int i=0; i<=alg_parts_max;i++) myrank_sub_alg+=myrank(sub_algs_list[alg_parts[i]]);
      //  }
        //#endif
        #ifdef LEV_TO_DOm3
        int first_test=-1;//
        bool first_test_bool=false;
        #endif
        do{
            //tensor product of subalgebras
            //we get the relevent index
            //we need the below to get the relevent mult indices.
#ifdef LEV_TO_DOm3
            bool some_minimal_left=false;
            for(int solt=0; solt<=unique_algebras_max[uniq_sol];solt++){
                int sol=unique_algebras[uniq_sol][solt];
                bool minimal=true;
                for(int sol2=0; sol2<=SM_alg_id_max;sol2++){if(SM_sub_embeddings[sol][sol2]) minimal=false;}
                if(minimal)some_minimal_left=true;
            }
            //if(first_test==1&&!first_test_bool) break;
            int unique_maximal[NUMSMUNI];
            fill(unique_maximal,unique_maximal+NUMSMUNI,-1);
            int unique_maximal_max=-1;
            for(int u=0; u<=current_unique_alg;u++){
                int some_max=false;
                for(int solt2=0; solt2<=unique_algebras_max[u];solt2++){
                    int sol2=unique_algebras[u][solt2];
                    bool maximal=true;
                    for(int sol3=0; sol3<=SM_alg_id_max; sol3++){if(SM_sub_embeddings[sol3][sol2]){maximal=false; break;}}
                    if(maximal){some_max=true; break;}
                }
                if(some_max||some_minimal_left||(u==uniq_sol)){
                    unique_maximal_max++;
                    unique_maximal[unique_maximal_max]=u;
                }
            }
            
            cout<<"\rcur_max: "<<current_max_id<<" mult: "<<max_for_comp<<" number_unique_left: "<<unique_maximal_max<<" tensor_prod: ";
            for(int i=0; i<=subalgebra_index_max;i++){cout<<"("<<tensor_product_subalg[i]<<","<<sub_algs_max[subalgebra_index[i]]<<") ";}
            cout<<"                       ";
            cout<<flush;
            // we want to do the test for the projection matrix only.
         
#endif
            int list[MAXSUB][MAXSUB];
            fill(list[0],list[0]+MAXSUB*MAXSUB,12345678);
            int number_distinict_sub_sub=0;
            int rank_sub_alg=0;
            bool more_then_two_level_2=false;
            //if level_to_do=-2 we simply rearange the list into the right order.
            for(int i=0; i<=subalgebra_index_max; i++){
                //mult_defining*=branching_matrices_max[subalgebra_index[i]][tensor_product_subalg[i]]+1;
                //we want to save the subalgebras to list
                for(int a=0; a<MAXSUB; a++){
                     if(sub_algs_all[subalgebra_index[i]][tensor_product_subalg[i]][a]==-1) continue; 
                     //we want to add 24*a to this, so we have track of which index is which in the end.
                     if(level_to_do!=-2){
                         list[i][a]=sub_algs_all[subalgebra_index[i]][tensor_product_subalg[i]][a]+SALM*a;
                         if(level_to_do==-3)rank_sub_alg+=myrank(sub_algs_list[sub_algs_all[subalgebra_index[i]][tensor_product_subalg[i]][a]]);
                         number_distinict_sub_sub++;
                     }
                     else{
                         if(a>1) more_then_two_level_2=true;
                         if(sub_algs_list[sub_algs_all[subalgebra_index[i]][tensor_product_subalg[i]][a]]=="A1") list[i][1]=sub_algs_all[subalgebra_index[i]][tensor_product_subalg[i]][a]+SALM*a;
                         else if(sub_algs_list[sub_algs_all[subalgebra_index[i]][tensor_product_subalg[i]][a]]=="A2") list[i][0]=sub_algs_all[subalgebra_index[i]][tensor_product_subalg[i]][a]+SALM*a;
                         else{more_then_two_level_2=true;}
                     }
                     
                }
               if(level_to_do!=-2) sort(list[i],list[i]+MAXSUB);
                
            }
            
          
            //we now want to go through every permutation of the subalgebra_index_max 
            //we test the rank.
            //we will use cr to control our for loop.
           
            int cr=subalgebra_index_max;
            if(more_then_two_level_2) goto end_of_sub_alg_tp;
            //we do a rank test to see if we will ever get a subalgebra for level=2
            
#ifdef LEV_TO_DOm3
        {
           bool to_pass=false;
           int max_no_parts=-1;
           for(int ut=0; ut<=unique_maximal_max;ut++){
               int u=unique_maximal[ut];
               bool this_u=true;
               for(int a=0; a<=alg_parts_max[u]; a++){
                   int count_orig=0;
                   for(int a2=0; a2<=alg_parts_max[u];a2++){if(alg_parts[u][a]==alg_parts[u][a2]) count_orig++;}
                   int count_sub=0;
                   for(int i=0; i<=subalgebra_index_max; i++){
                       for(int a2=0; a2<MAXSUB; a2++){
                           if(sub_algs_all[subalgebra_index[i]][tensor_product_subalg[i]][a2]==-1) continue; 
                           if(sub_algs_all[subalgebra_index[i]][tensor_product_subalg[i]][a2]==alg_parts[u][a]){count_sub++;}
                       }
                   }
                   if(count_orig>count_sub){this_u=false;}
               }
               if(this_u){to_pass=true; max_no_parts=max(alg_parts_max[u],max_no_parts);}
           } 
           if(!to_pass)  goto end_of_sub_alg_tp;
           
           number_distinict_sub_sub=max_no_parts+1;
           //we also want to check that there now ones which aren't in our list
           to_pass=false;
           for(int ut=0; ut<=unique_maximal_max;ut++){
               int u=unique_maximal[ut];
               int in_this_u=true;
               for(int i=0; i<=subalgebra_index_max; i++){
                   for(int a=0; a<MAXSUB; a++){
                       //cycling through all the subalgebra indices
                       if(sub_algs_all[subalgebra_index[i]][tensor_product_subalg[i]][a]==-1) continue; 
                       bool in_list=false;
                       for(int p=0; p<=alg_parts_max[u]; p++){
                           if(sub_algs_all[subalgebra_index[i]][tensor_product_subalg[i]][a]==alg_parts[u][p]){in_list=true; break;}
                       }
                       if(!in_list){in_this_u=false;}
                   }
               }
               if(in_this_u) to_pass=true;
           }
           if(!to_pass)  goto end_of_sub_alg_tp;
           
       }
#endif 
            /*#ifdef LEV_TO_DOm3
            if(level_to_do==-3&&rank_sub_alg<myrank_sub_alg) goto end_of_sub_alg_tp;
            //we also want to check that each of our algebras is actually in 
            if(level_to_do==-3){
                for(int p=0; p<=alg_parts_max; p++){
                bool in_list=false;
                 for(int i=0; i<=subalgebra_index_max; i++){
                     for(int a=0; a<MAXSUB; a++){
                         if(sub_algs_all[subalgebra_index[i]][tensor_product_subalg[i]][a]==-1) continue; 
                         if(sub_algs_all[subalgebra_index[i]][tensor_product_subalg[i]][a]==alg_parts[i]){in_list=true; break;}
                     }
                     if(in_list) break;
                 }
                 if(!in_list)goto end_of_sub_alg_tp;
            }
              
            //we also do the inverse, making sure  our algebra is in our list
            for(int i=0; i<=subalgebra_index_max; i++){
                for(int a=0; a<MAXSUB; a++){
                    //cycling through all the subalgebra indices
                    if(sub_algs_all[subalgebra_index[i]][tensor_product_subalg[i]][a]==-1) continue; 
                    bool in_list=false;
                    for(int p=0; p<=alg_parts_max; p++){
                        if(sub_algs_all[subalgebra_index[i]][tensor_product_subalg[i]][a]==alg_parts[p]){in_list=true; break;}
                    }
                    if(!in_list){goto end_of_sub_alg_tp;}
                }
            }
            }
            
            //if level==2 we can get a more presise gain on how much we want number_distinict_sub_sub to be.
            //namely.
            if(level_to_do==-3) number_distinict_sub_sub=alg_parts_max+1;
            //if(sol==1&&sol2==0)cout<<"past all the test"<<endl;
#endif*/
            do{
               // if(level_to_do==2)cout<<"Start of while loop. subalg: "<<MAXSUB<<" "<<subalgebra_index_max<<" "<<number_distinict_sub_sub<<endl;
                //We check we are making a permissable algebra
                /*#ifdef LEV_TO_DOm3     
              if(sol==5&&sol2==4){
                      cout<<"Here - new list "<<endl;
                      cout<<list[0][0]<<", "<<list[0][1]<<", "<<list[0][2]<<", "<<list[0][3]<<endl;
                      cout<<list[1][0]<<", "<<list[1][1]<<", "<<list[1][2]<<", "<<list[1][3]<<endl;
                      cout<<list[2][0]<<", "<<list[2][1]<<", "<<list[2][2]<<", "<<list[2][3]<<endl;
                      cout<<list[3][0]<<", "<<list[3][1]<<", "<<list[3][2]<<", "<<list[3][3]<<endl;
                      cout<<list[4][0]<<", "<<list[4][1]<<", "<<list[4][2]<<", "<<list[4][3]<<endl;
                      
                  }  
#endif*/
                bool to_continue=false;
                int r_fail=-1; 
                int c_fail=-1;
                int rmax=-1;
                int cmax=-1;
                int old_id=-1; 
                int next_sub_alg_part=-1;
                short sub_alg_to_be_added[MAXSUB];
                fill(sub_alg_to_be_added,sub_alg_to_be_added+MAXSUB,-1);
#ifdef LEV_TO_DOm3              
                int uniq_id_of_subalgbra_m3=-1;
#endif
                for(int c=0; c<MAXSUB; c++){
                    int sub_alg_to_add=-1;
                    int sub_sub_alg_id=12345678;
                    for(int r=0; r<=subalgebra_index_max;r++){
                        if(list[r][c]!=12345678){
                            if(r>rmax){rmax=r;cmax=c;}
                            if(sub_sub_alg_id==12345678) sub_sub_alg_id=list[r][c]%SALM;
                            else if(list[r][c]%SALM!=sub_sub_alg_id){to_continue=true;r_fail=r; c_fail=c;break;}//tests if we only have one algebra per column.
                            else{continue;}
                            if(sub_sub_alg_id<old_id){to_continue=true;break;}//tests if we have the correct ordering.
                            next_sub_alg_part++;
                            sub_alg_to_be_added[next_sub_alg_part]=sub_sub_alg_id;
                            if(level_to_do==-2&&c>=2){to_continue=true;r_fail=r; c_fail=c;break;}//We can't have more then two algebras A2 and A2 if level =-2.
                            if(level_to_do==-2&&c==0&&sub_algs_list[sub_sub_alg_id]!="A2"){to_continue=true;r_fail=r; c_fail=c;break;}//We can't have more then two algebras A2 and A2 if level =-2.
                            if(level_to_do==-2&&c==1&&sub_algs_list[sub_sub_alg_id]!="A1"){to_continue=true;r_fail=r; c_fail=c;break;}//We can't have more then two algebras A2 and A2 if level =-2.
#ifdef LEV_TO_DOm3  
                            bool not_any=true;
                            for(int ut=0; ut<=unique_maximal_max;ut++){
                                int u=unique_maximal[ut];
                                if((memcmp(sub_alg_to_be_added, alg_sorted[u], sizeof(short) * (next_sub_alg_part+1)) == 0)){not_any=false;}
                            }
                            if(not_any){to_continue=true;r_fail=rmax; c_fail=c;break;}
#endif
                            
                        }
                    }
                    if(to_continue) break;
                    old_id=sub_sub_alg_id;
                }
               // if(level_to_do==2)cout<<"Here goto while"<<endl;
                if(to_continue){
                    //we want to reset things.
                    //if(level_to_do==2) cout<<"here 2: "<<r_fail<<" "<<c_fail<<endl;
                    if(c_fail!=-1){
                       
                        if(c_fail+1<number_distinict_sub_sub){
                            sort(list[r_fail]+c_fail+1,list[r_fail]+number_distinict_sub_sub);
                            reverse(list[r_fail]+c_fail+1,list[r_fail]+number_distinict_sub_sub);
                        }
                        for(int r=r_fail+1; r<=subalgebra_index_max;r++){sort(list[r],list[r]+number_distinict_sub_sub);reverse(list[r],list[r]+number_distinict_sub_sub);} 
                    }
                   // if(level_to_do==2) cout<<"here 3"<<endl;
                    goto whileloop_progressor;
                }
                //we now know we are making a permissable algebra
                //we need a seperate enviorment here so that the goto will work.
                //if we haven't saved it before sub_alg_index_to_save will be -1.
                //we check if our algebra is A2 if we only want these.
                /*cout<<"here"<<endl;
                cout<<subalgebra_index_max<<endl;
                cout<<list[0][0]<<", "<<list[0][1]<<endl;
                cout<<list[1][0]<<", "<<list[1][1]<<endl;
                cout<<"no: "<<next_sub_alg_part<<endl;
                */
              /*if(level_to_do==-3) {for(int i=0; i<=next_sub_alg_part;i++){cout<<sub_algs_list[sub_alg_to_be_added[i]]<<" ";}
                cout<<endl;}*/
                
                if(level_to_do==-1||level_to_do==1){
                    if(next_sub_alg_part!=0) goto whileloop_progressor;
                    if(sub_algs_list[sub_alg_to_be_added[0]]!="A2") goto whileloop_progressor;
                    
                }
                if(level_to_do==2){
                    if(next_sub_alg_part>1) goto whileloop_progressor;
                    if(!(sub_algs_list[sub_alg_to_be_added[0]]=="A2"||sub_algs_list[sub_alg_to_be_added[0]]=="A1")) goto whileloop_progressor;
                    if(next_sub_alg_part==1&&!(sub_algs_list[sub_alg_to_be_added[0]]=="A2"&&sub_algs_list[sub_alg_to_be_added[1]]=="A1")) goto whileloop_progressor;
                }
#ifdef LEV_minus
#ifndef LEV_TO_DOm3
                if(level_to_do==-2){
                    if(next_sub_alg_part!=1) goto whileloop_progressor;
                    if(!(sub_algs_list[sub_alg_to_be_added[0]]=="A2"&&sub_algs_list[sub_alg_to_be_added[1]]=="A1")) goto whileloop_progressor;
                }
#endif
#ifdef LEV_TO_DOm3
                
                    to_continue=true;
                   
                    for(int ut=0; ut<=unique_maximal_max;ut++){
                         int u=unique_maximal[ut];
                        if((memcmp(sub_alg_to_be_added, alg_sorted[u], sizeof(short) * (next_sub_alg_part+1)) == 0)){uniq_id_of_subalgbra_m3=u;break;}
                    }
                if(uniq_id_of_subalgbra_m3==-1) goto whileloop_progressor; 
              // if(uniq_sol==uniq_id_of_subalgbra_m3) goto whileloop_progressor; 
                /*cout<<"value of u: "<<uniq_id_of_subalgbra_m3<<endl;
                if(level_to_do==-3) {for(int i=0; i<=next_sub_alg_part;i++){cout<<sub_algs_list[sub_alg_to_be_added[i]]<<" ";}
                  cout<<endl;}*/
#endif
#endif
                //this avoids us wasting time on generating algebras which are not important. (Although one must make sure we have the order right).
                //We want to exclude only those of the form A1 A1 A1... 
                //some of these cause issues, so we skip them, since they are not needed.
                if(level_to_do==3&&current_alg_arr[0]=="A11"&&next_sub_alg_part>=2&&sub_algs_list[sub_alg_to_be_added[0]]=="A2"&&sub_algs_list[sub_alg_to_be_added[1]]=="A1"&&sub_algs_list[sub_alg_to_be_added[2]]=="A1") goto whileloop_progressor;
                //we don't want all A1....A1
                if(current_alg_arr[0]=="A11"&&level_to_do==3){
                to_continue=true;
                for(int i=0; i<=next_sub_alg_part; i++){if(sub_algs_list[sub_alg_to_be_added[i]]!="A1"){to_continue=false; break;} }
                if(to_continue) goto whileloop_progressor;}
                //Generically don't care about A2 A1 A1 A1 (although might about A2 A1 A1).
                to_continue=true;
                if(sub_algs_list[sub_alg_to_be_added[0]]!="A2"||next_sub_alg_part<3) to_continue=false;
                for(int i=1; i<=next_sub_alg_part; i++){if(sub_algs_list[sub_alg_to_be_added[i]]!="A1"){to_continue=false; break;} }
                if(to_continue) goto whileloop_progressor;
                
                
                {
                    //we see if we have already made the algebra
                   int sub_alg_index_to_save=-1;
                   if(level_to_do>0){
                      
                       for(int i=0; i<=sub_algs_max[current_sub]; i++){
                           if((memcmp(sub_alg_to_be_added, sub_algs_all[current_sub][i], sizeof(short) * MAXSUB) == 0)){ sub_alg_index_to_save=i; break;}
                       }
                       if(sub_alg_index_to_save==-1){
                           sub_algs_max[current_sub]++;
                           if(sub_algs_max[current_sub]>SAA2M){cout<<"sub_alg_all not big enough."<<endl; exit(-1);}
                           sub_alg_index_to_save=sub_algs_max[current_sub];
                           for(int i=0; i<MAXSUB;i++){sub_algs_all[current_sub][sub_alg_index_to_save][i]=sub_alg_to_be_added[i];}
                       }
                   } 
                     //we now loop over the branching matrices.
                    int tensor_product_branching[MAXSUB]={0};
                    int branch_cr=subalgebra_index_max;     
                    
                    
                    do{             

                        //we want to create a new branching matrix.
                        short new_branching_matrix[48][48]={{0}};
                     
                        //scanning through the columns
                      
                        for(int l_c=0; l_c<=next_sub_alg_part; l_c++){
                            for(int l_r=0; l_r<=subalgebra_index_max; l_r++){
                                if(list[l_r][l_c]==12345678) continue;
                                //we get the algebra position in sub_algs_list.
                                int alg_pos=list[l_r][l_c]%SALM;
                                //we then make sure our rows etc are ok.
                                int row_start=0;
                                for(int a=0; a<l_c; a++)
                                    row_start+=myrank(sub_algs_list[sub_alg_to_be_added[a]]);
                                int start_row_branching=0;
                                //we want to integrate over algebras before this one.
                                for(int a=0; a<list[l_r][l_c]/SALM; a++) 
                                    start_row_branching+=myrank(sub_algs_list[sub_algs_all[subalgebra_index[l_r]][tensor_product_subalg[l_r]][a]]);
                                int start_row_sub_projection=0;
                                for(int a=0; a<l_r;a++)
                                    start_row_sub_projection+=myrank(sub_alg_p_part_T[a]);
                                for(int r=0; r<myrank(sub_algs_list[alg_pos]); r++){
                                    for(int c=0; c<pm_cols_part_T; c++){
                                        for(int p=0; p<myrank(sub_alg_p_part_T[l_r]); p++){
                                            
                                        new_branching_matrix[row_start+r][c]+=branching_matrices[subalgebra_index[l_r]][tensor_product_subalg[l_r]][tensor_product_branching[l_r]][start_row_branching+r][p]*projection_matrices_part_T[p+start_row_sub_projection][c];
                                           
                                        }
                                    }
                                }
                              
                            }
                        }
                        /*#ifdef LEV_TO_DOm3
                       if(sol==5&&sol2==4){cout<<"Here - new branching "<<endl;
                        for(int r=0; r<9; r++){
                            for(int c=0; c<9; c++) cout<<new_branching_matrix[r][c]<<", ";
                            cout<<endl;
                        }}
#endif*/
                        //we test if we have made this branching matrix before.
                        int number_rows=0;
                        for(int r=0; r<=next_sub_alg_part;r++) number_rows+=myrank(sub_algs_list[sub_alg_to_be_added[r]]);
    //                    if(current_sub==2&&!A2_only&&sub_alg_to_be_added[0]==0&&sub_alg_to_be_added[1]==1&&sub_alg_to_be_added[2]==-1)cout<<"number rows: "<<number_rows<<endl;
                       if(level_to_do!=-3){
                            bool duplicate=false;
                            for(int old_bm=0; old_bm<=branching_matrices_max[current_sub][sub_alg_index_to_save]; old_bm++){
                                 bool idential=equality_of_projections(new_branching_matrix,branching_matrices[current_sub][sub_alg_index_to_save][old_bm], number_rows, current_alg_arr,current_alg_max, ind, list_of_alg,list_of_rank,list_of_dim,list_of_ws);
                                 if(idential){duplicate=true; break;}
                             }
                          
                             if(!duplicate){
                                // if(current_sub==2&&!A2_only&&sub_alg_to_be_added[0]==0&&sub_alg_to_be_added[1]==1&&sub_alg_to_be_added[2]==-1) cout<<"not dup"<<endl;
                                 
                                 if(level_to_do>0){//if level_to_do is bigger then 0 we just include it in our algebra list.
                                     branching_matrices_max[current_sub][sub_alg_index_to_save]++;
                                     if(branching_matrices_max[current_sub][sub_alg_index_to_save]>BM3M){
                                 
                                         cout<<"Branchings aren't big enough: "<<level_to_do<<endl;
                                         cout<<current_alg_arr[0]<<endl;
                                         for(int i=0; i<=next_sub_alg_part;i++) cout<<sub_algs_list[sub_alg_to_be_added[i]]<<" ";
                                         cout<<endl;
                                         exit(-1);}
                                     for(int r=0; r<48; r++){
                                         for(int c=0; c<48; c++){
                                             branching_matrices[current_sub][sub_alg_index_to_save][branching_matrices_max[current_sub][sub_alg_index_to_save]][r][c]=new_branching_matrix[r][c];
                                         }
                                     }
                                 }
#ifdef LEV_minus
#ifndef LEV_TO_DOm3
                                 else if(level_to_do==-1){
                                     short pm1[48][48]={{0}};
                                     for(int c=0; c<47; c++){
                                         for(int p=0; p<overall_rank;p++){
                                             pm1[0][c]+=new_branching_matrix[0][p]*projection_matrix_to_times[p][c];
                                             pm1[1][c]+=new_branching_matrix[1][p]*projection_matrix_to_times[p][c];
                                         }
                                     }
                                     
                                     //we check if this is equivelent to our SM projection matrix. 
                                     string A47_arr[1]={"A47"};
                                     if(!equality_of_projections(pm1,projection_matrix_to_compare,2 ,A47_arr,0,ind, list_of_alg,list_of_rank,list_of_dim,list_of_ws)){goto branching_tp_end;}
                                     branching_matrix_out_max++;
                                     if(branching_matrix_out_max-2>BMOUTM){cout<<"branching_matrices_out is not large enough."<<endl;exit(-1);}
                                     for(int r=0; r<48; r++){for(int c=0; c<48; c++) branching_matrices_out[branching_matrix_out_max][r][c]=new_branching_matrix[r][c];}
                                     return branching_matrix_out_max;//we actaully only need to know one exists for level 0.
                                 }
                                 else if(level_to_do==-2){
                                     
                                     short pm1[48][48]={{0}};
                                     for(int c=0; c<47; c++){
                                         for(int p=0; p<overall_rank;p++){
                                             pm1[0][c]+=new_branching_matrix[0][p]*projection_matrix_to_times[p][c];
                                             pm1[1][c]+=new_branching_matrix[1][p]*projection_matrix_to_times[p][c];
                                             pm1[2][c]+=new_branching_matrix[2][p]*projection_matrix_to_times[p][c];
                                            
                                         }
                                         
                                     }
                                    
                                     
                                     //we check if this is equivelent to our SM projection matrix. 
                                     string A47_arr[1]={"A47"};
                                     if(!equality_of_projections(pm1,projection_matrix_to_compare,3 ,A47_arr,0,ind, list_of_alg,list_of_rank,list_of_dim,list_of_ws)){goto branching_tp_end;}
                                     branching_matrix_out_max++;

                                     if(branching_matrix_out_max-2>BMOUTM){cout<<"branching_matrices_out is not large enough."<<endl;exit(-1);}
                                     for(int r=0; r<48; r++){for(int c=0; c<48; c++) branching_matrices_out[branching_matrix_out_max][r][c]=new_branching_matrix[r][c];}
                                 }
#endif
#endif 
                             }
                        }
#ifdef LEV_TO_DOm3
                        else{
                            //we have to create the full branching matrix.
                            //we want to make the branching matrix.
                            short pbranch[48][48]={{0}};
                            int next_row=-1; 
                            for(int a=0; a<=alg_parts_max[uniq_id_of_subalgbra_m3];a++){
                                int offset=0;
                                for(int a2=0; a2<alg_parts_with_indices[uniq_id_of_subalgbra_m3][a][1];a2++) offset+=myrank(sub_algs_list[alg_parts[uniq_id_of_subalgbra_m3][a2]]);
                                for(int r=0; r<myrank(sub_algs_list[alg_parts_with_indices[uniq_id_of_subalgbra_m3][a][0]]);r++){
                                    next_row++;
                                    for(int c=0; c<no_cols; c++){
                                        pbranch[offset+r][c]=new_branching_matrix[next_row][c];
                                    }
                                }
                            }
                            int no_rows=next_row+1;
                            /*if(sol==5&&sol2==4){cout<<"Here - new pbranch "<<endl;
                             for(int r=0; r<9; r++){
                                 for(int c=0; c<9; c++) cout<<pbranch[r][c]<<", ";
                                 cout<<endl;
                             }}*/

                            //printing for testing.
                   
                            //what we want to test is if weather
                            //P_1=P_2.P_branch.
                            //We have
                            
                            //we now loopthrough the  algebras in each of the lists.
                            for(int solt=0; solt<=unique_algebras_max[uniq_sol]; solt++){
                                int sol=unique_algebras[uniq_sol][solt];
                                int ws1[48][48]={{0}};
                                //if(sol==13) cout<<"New weight and map"<<endl;
                                for(int wsi=0; wsi<48; wsi++){
                                 //  if(sol==13){for(int a=0; a<15; a++) cout<<SM_ws[sol][wsi][a]<<", "; cout<<endl;} 
                                   
                                    for(int a=0; a<no_rows;a++){
                                        for(int p=0; p<no_cols; p++){
                                            ws1[wsi][a]+=pbranch[a][p]*SM_ws[sol][wsi][p];
                                        }
                                    } 
                                   // if(sol==13){for(int a=0; a<15; a++) cout<<ws1[wsi][a]<<", "; cout<<endl;} 
                                }
                                /*if(sol==13){
                                    cout<<endl;
                                    cout<<"New weights_before sort"<<endl;
                                    for(int ws=0; ws<48; ws++){ for(int a=0; a<15; a++) cout<<ws1[ws][a]<<", "; cout<<endl;}

                                }
                                if(sol==13){cout<<"Here - new pbranch "<<endl;
                                 for(int r=0; r<15; r++){
                                     for(int c=0; c<15; c++) cout<<pbranch[r][c]<<", ";
                                     cout<<endl;
                                 }}*/
                                
                                //if(sol==7){cout<<endl; cout<<"Here 7 "<<uniq_id_of_subalgbra_m3<<" "<<uniq_sol<<endl;}
                                qsort(ws1,48,sizeof(int[48]),lexsort);
                                bool minimal=true;
                                for(int sol3=0; sol3<=SM_alg_id_max; sol3++){if(SM_sub_embeddings[sol][sol3]){minimal=false; break;}}
                                for(int solt2=0; solt2<=unique_algebras_max[uniq_id_of_subalgbra_m3];solt2++){
                                    
                                    
                                    int sol2=unique_algebras[uniq_id_of_subalgbra_m3][solt2];
                                    //   if(sol==7) cout<<sol2<<", ";
                                    if(sol==sol2) continue;
                                 
                                    if(Outer_automorphism[sol][sol2]!="False") continue;
                                    bool maximal=true;
                                    for(int sol3=0; sol3<=SM_alg_id_max; sol3++){if(SM_sub_embeddings[sol3][sol2]){maximal=false; break;}}
                                    if(!minimal&&!maximal&&(uniq_id_of_subalgbra_m3!=uniq_sol)) continue;
                                    bool idential =true;
                                    if(!(memcmp(ws1, SM_ws[sol2], sizeof(int) * 48 * 48) == 0)){  idential=false;}
                                    
                                    /*if(sol==13&&sol2==16){
                                        cout<<endl;
                                        cout<<"New weights"<<endl;
                                        for(int ws=0; ws<48; ws++){ for(int a=0; a<15; a++) cout<<ws1[ws][a]<<", "; cout<<endl;}

                                    }
                                    if(sol==13&&sol2==16){cout<<"Here - new branching "<<endl;
                                     for(int r=0; r<15; r++){
                                         for(int c=0; c<15; c++) cout<<new_branching_matrix[r][c]<<", ";
                                         cout<<endl;
                                     }}
                                   if(sol==13&&sol2==16){cout<<"Here - new pbranch "<<endl;
                                    for(int r=0; r<15; r++){
                                        for(int c=0; c<15; c++) cout<<pbranch[r][c]<<", ";
                                        cout<<endl;
                                    }}*/
                                    if(!idential){continue;}
                                    //if(sol==13&&sol2==16) cout<<"Here 2 "<<endl;
                                    
                                   
                                    //if(SM_sub_embeddings[sol][sol2]) continue;
                                    //cout<<solt<<" "<<sol<<" "<<sol2<<" "<<uniq_id_of_subalgbra_m3<<" "<<unique_algebras_max[uniq_sol]<<endl;
                                    short projective_matrix_rhs[4][48]={{0}};
                                    for(int r=0; r<4; r++){
                                        for(int c=0; c<no_cols; c++){
                                            for(int p=0; p<no_rows; p++){
                                                 projective_matrix_rhs[r][c]+=SM_projection_into_sup[sol2][r][p]*pbranch[p][c];
                                            }
                                        }
                                    }
                            
                                    /*if(sol==5&&sol2==4){cout<<"Here - projective_matrix_rhs "<<SM_mult_row_3[sol2]<<endl;
                                     for(int r=0; r<4; r++){
                                         for(int c=0; c<9; c++) cout<<projective_matrix_rhs[r][c]<<", ";
                                         cout<<endl;
                                     }}
                                     if(sol==5&&sol2==4){cout<<"Here - SM_projection_into_sup "<<SM_mult_row_3[sol]<<endl;
                                      for(int r=0; r<4; r++){
                                          for(int c=0; c<9; c++) cout<<SM_projection_into_sup[sol][r][c]<<", ";
                                          cout<<endl;
                                      }}*/
                                    //we then test if these two branching matrices are equal.
                                    //we then have to make sure it maps weights correctly.
                                   
                                    
                                    idential=equality_of_projections_SM(SM_projection_into_sup[sol],projective_matrix_rhs,4,current_alg_arr,current_alg_max ,ind, list_of_alg,list_of_rank,list_of_dim,list_of_ws,SM_mult_row_3[sol],SM_mult_row_3[sol2]);
                                    if(!idential){continue;}
                                   
                                    /*cout<<"\\begin{align} ";
                        
                                    cout<<" P_{\\hyperref["<<sol2<<"]{\\mathfrak{put}_{"<<sol2<<"}} \\in \\hyperref["<<sol<<"]{\\mathfrak{put}_{"<<sol<<"}} }=\\begin{pmatrix}";
                                    for(int r=0; r<no_rows; r++){
                                        for(int c=0; c<no_cols;c++){
                                            cout<<pbranch[r][c];
                                            if(c!=no_cols-1){  cout<<" & ";}
                         
                                        }
                                        if(r!=no_rows-1){ cout<<" \\\\ ";} 
                                    }
                                    cout<<"\\end{pmatrix}  "<<endl;
                                    cout<<" \\nonumber \\end{align}";
                                   // latex_file<<"~\\\\ "<<endl;    */
                                    if(uniq_id_of_subalgbra_m3==uniq_sol){
                                       Outer_automorphism[sol][sol2]="";
                                       for(int ba=0; ba<=subalgebra_index_max;ba++){Outer_automorphism[sol][sol2]+=to_string(tensor_product_branching[ba]);}
                                    }
                                    else{
                                        if(first_test==0) first_test_bool=true;
                                        SM_sub_embeddings[sol][sol2]=true;  
                                    }
                                    
                                }
                                
                            }
                            //return -5;
                        }//else
#endif 
                        
                        //ending loop over branching matrices.
                        branching_tp_end:;
                        while(branch_cr>=0){
                            if(tensor_product_branching[branch_cr]==branching_matrices_max[subalgebra_index[branch_cr]][tensor_product_subalg[branch_cr]]){
                               tensor_product_branching[branch_cr]=0;
                               branch_cr--;
                            }
                            else{
                                tensor_product_branching[branch_cr]++;
                                //if(branch_cr!=subalgebra_index_max) branch_cr++;
                                branch_cr=subalgebra_index_max;
                                break;
                            }
                        }
                    }while(branch_cr!=-1);
                    
                }
                //if cr is the maximal, then we have got to the end
                whileloop_progressor:
                
                
                while(cr>=0){
                    if(!next_permutation(list[cr],list[cr]+number_distinict_sub_sub)){//test if counter is maximal, if it is rest to zero, if its not move along
                        cr--;
                    }
                    else{
                        //if(cr!=subalgebra_index_max) cr++;
                        cr=subalgebra_index_max;
                        break;
                    }//if the counter was not maximal, after incrementing it, we want to go back to the next counter. unless that
                    //next counter is the final one
                    
                }
                //if we get cr=-1 then we have done all our loops and we can exit.
                
            }while(cr!=-1&&!(level_to_do==-2));
            end_of_sub_alg_tp:;
            while(tpsub_cr>=0){
                if(tensor_product_subalg[tpsub_cr]==sub_algs_max[subalgebra_index[tpsub_cr]]){
                   tensor_product_subalg[tpsub_cr]=0;
                   tpsub_cr--;
                }
                else{
                    tensor_product_subalg[tpsub_cr]++;
                    //if(tpsub_cr!=subalgebra_index_max) tpsub_cr++;
                    tpsub_cr=subalgebra_index_max;
                    break;
                }
            }
        }while(tpsub_cr!=-1);
         
    }//end of loop over maximum. 
    //we then create an identity branching matrix.
    //cout<<"current_alg branching: "<<current_alg<<endl;

  if(level_to_do>0) return current_sub;
#ifdef  LEV_minus
#ifndef LEV_TO_DOm3
  return branching_matrix_out_max;
#endif
#endif
  return 0;
}

